Rzk: a Proof Assistant for Synthetic $\infty$-Categories

Homotopy type theory (HoTT) is a type theory that allows for synthetic reasoning about $\infty$-groupoids. Several proof assistants (such as Rocq and Agda) implement variants of HoTT. Directed type theory is a type theory for synthetic reasoning about $\infty$-categories, where morphisms (or paths) of dimension 1 are not necessarily invertible. Among the proposals for directed type theory, the most developed is Riehl and Shulman's simplicial type theory (RSTT), based on simplicial shapes such as directed intervals and triangles. We present Rzk, a proof assistant implementing (a refinement of) RSTT for synthetic reasoning about $\infty$-categories. Specifically, the type theory implemented by Rzk is a computational variant of RSTT adjusted to make type checking practical. We define a translation from RSTT to Rzk and prove that it is sensible: every RSTT proof translates to an Rzk proof (faithfulness), and Rzk proves nothing new about RSTT types (conservativity). We also give a tutorial introduction to proving in Rzk, and describe its implementation, including the type-checking algorithm and the automated prover for the logic of shapes.

==> anc/evaluation/README.md <==
# Reproducing the solver measurements (validation section)

Toolchain: build with `stack`, which pins GHC 9.10.2 via the
`resolver: lts-24.4` in rzk's `stack.yaml` — so the profiler
attribution is reproducible. Absolute times depend on the compiler and
optimisation level; the relative share does not.

Two independent measurements: (1) the solver's aggregate share of the
typecheck, from GHC's cost-centre profiler; (2) the per-query shapes
(assumed topes, goal size, result) and the internal event counters,
from a lightweight log gated by the env var RZK_TRACE_SOLVER.

Contents:
- `entailm-instrumentation-v0.7.8.patch` — the per-query log (result,
  sizes, and difficulty in disjunction-search steps), as a patch against
  the rzk v0.7.8 source; apply with `patch -p1` (or `git apply`) in a
  checkout of https://github.com/rzk-lang/rzk at commit `3b48d753958d63f25aa35f6207a876cdc53f0255`. See its header: the
  step counts and event counters are exact and replay deterministically;
  the per-query `wall_us` column is best-effort only, so use the
  profiler for the timing share.
- `analyze.py` — computes the statistics of the trace (step
  distribution, concentration, result rate); optionally pass the
  process wall time as a second argument to sanity-check `wall_us`.
- `shott-trace-v0.7.8.csv` — the raw trace behind the per-query rows
  of the solver table, from rzk v0.7.8 on the sHoTT commit below.
- `solver-share.py` — computes the solver's share of the typecheck
  from a GHC `.prof` file, as the inherited cost-centre time of the
  outermost solver calls. Do NOT sum the flat per-function %time
  instead: most of the solver's work is attributed to generic helpers
  (term equality, substitution) that it calls, so the flat sum
  under-counts the share by more than an order of magnitude.

The corpus is the publicly available sHoTT library (cited in the
paper's bibliography), at commit `7ac3e5061320b27983a845bdd13c2352f75b32de`; a third-party
community library, not part of this paper's artifact, so not
redistributed here. Clone it and check out that commit.

Aggregate solver share (reliable):

    stack build --profile --ghc-options=-fprof-auto   # in the rzk source
    cd <sHoTT checkout>
    rzk typecheck +RTS -p -RTS                         # writes rzk.prof
    python3 <this directory>/solver-share.py rzk.prof

Per-query shapes and counters:

    cd <sHoTT checkout>
    RZK_TRACE_SOLVER=/tmp/shott-trace.csv rzk typecheck
    python3 <this directory>/analyze.py /tmp/shott-trace.csv

Absolute times vary by machine; the relative share should not.


==> anc/evaluation/analyze.py <==
#!/usr/bin/env python3
"""Analyse rzk solver-trace CSV. Prints the numbers reported in the validation section (§7.3).

Per-query difficulty is steps_delta: the number of disjunction-search steps
(entries of solveRHS, including recursion). It is deterministic for a pinned
checker and corpus, and it tracks the profiler's time attribution. The
per-query wall_us column is best-effort only (see the patch header); pass the
total process wall time (seconds) as the second argument to sanity-check it,
and use the GHC profiler (and solver-share.py) for the aggregate share."""
import csv, sys
path = sys.argv[1] if len(sys.argv) > 1 else "/tmp/shott-trace.csv"
proc_wall_s = float(sys.argv[2]) if len(sys.argv) > 2 else None
rows = []
with open(path) as f:
    for row in csv.DictReader(f):
        rows.append({k: int(v) for k, v in row.items()})
n = len(rows)
def p(xs, q): return xs[int(len(xs)*q)-1] if int(len(xs)*q) > 0 else xs[0]
steps = sorted(r['steps_delta'] for r in rows)
total_steps = sum(steps)
one_step = sum(1 for s in steps if s == 1)
top = sorted(steps, reverse=True)
failed = sum(1 for r in rows if r['result'] == 0)
with_split = sum(1 for r in rows if r['splits_delta'] > 0)
total_split = sum(r['splits_delta'] for r in rows)
total_cap = sum(r['cap_delta'] for r in rows)
total_exh = sum(r['exhaust_delta'] for r in rows)
total_nor = sum(r['norule_delta'] for r in rows)
print(f"queries: {n:,}")
print(f"search steps: total={total_steps:,} median={p(steps,0.5)} p95={p(steps,0.95)} p99={p(steps,0.99)} max={max(steps):,}")
print(f"queries solved in a single step: {one_step:,} ({100*one_step/n:.1f}%)")
print(f"steps concentration: top-1={100*top[0]/total_steps:.1f}% top-2={100*sum(top[:2])/total_steps:.1f}% top-10={100*sum(top[:10])/total_steps:.1f}%")
print(f"queries returning False: {failed:,} ({100*failed/n:.2f}%)")
print(f"queries using linearity case-split: {with_split:,} ({100*with_split/n:.2f}%)")
print(f"event totals: linearitySplits={total_split:,}  saturationCapHits={total_cap:,}  splitExhaust={total_exh:,}  noRule={total_nor:,}")
if proc_wall_s is not None:
    total_us = sum(r['wall_us'] for r in rows)
    print(f"timing note: sum(per-query wall_us)={total_us/1e6:.3f}s vs process wall={proc_wall_s:.3f}s -> "
          + ("plausible" if total_us/1e6 <= proc_wall_s else
             "over-counts, as documented (lazy timers); use the profiler for the time share"))


==> anc/evaluation/entailm-instrumentation-v0.7.8.patch <==
# Solver-trace instrumentation for the validation section (§7.3), against rzk
# v0.7.8. Gated by the env var RZK_TRACE_SOLVER; logs, per query, its result,
# sizes, and its difficulty in *search steps* (entries of the disjunction
# search solveRHSM, including recursion), and flushes a CSV + a JSONL sidecar
# of the top-K hardest queries (keyed by steps, with file/decl/goal detail).
# The module is compiled with -fno-full-laziness -fno-cse: the event counters
# are bumped via unsafePerformIO from pure code, and those optimisations would
# float or share the bumps, under-counting events.
#
# NB on timing: the per-query `wall_us` column is best-effort only.
# entailM/entail are pure (non-IO) functions timed via unsafePerformIO; with
# -fno-full-laziness the windows are sane (per-query sums stay below the
# process wall time), but we do not rely on them. Use GHC's cost-centre
# profiler and solver-share.py for the aggregate solver share (see the
# README); the step counts, event counters, sizes, and results are exact and
# replay deterministically.
diff --git a/rzk/app/Main.hs b/rzk/app/Main.hs
index 47d290e4..90599c0c 100644
--- a/rzk/app/Main.hs
+++ b/rzk/app/Main.hs
@@ -62,8 +62,11 @@ main = do
             [ "Type Error:"
             , ppTypeErrorInScopedContext' BottomUp err
             ]
+          flushSolverTrace
           exitFailure
-        Right _decls -> putStrLn "Everything is ok!"
+        Right _decls -> do
+          putStrLn "Everything is ok!"
+          flushSolverTrace
 
     Lsp ->
 #ifdef LSP_ENABLED
diff --git a/rzk/package.yaml b/rzk/package.yaml
index 7e35fe7c..a70dd3a5 100644
--- a/rzk/package.yaml
+++ b/rzk/package.yaml
@@ -53,6 +53,7 @@ dependencies:
   mtl: ">= 2.3.1"
   template-haskell: ">= 2.14.0.0"
   text: ">= 1.2.3.1"
+  time: ">= 1.9"
   yaml: ">= 0.11.0.0"
 
 ghc-options:
diff --git a/rzk/rzk.cabal b/rzk/rzk.cabal
index ae1f5ccc..bc93bf68 100644
--- a/rzk/rzk.cabal
+++ b/rzk/rzk.cabal
@@ -76,6 +76,7 @@ library
     , mtl >=2.3.1
     , template-haskell >=2.14.0.0
     , text >=1.2.3.1
+    , time >=1.9
     , yaml >=0.11.0.0
   default-language: Haskell2010
   if flag(lsp) && !impl(ghcjs)
@@ -123,6 +124,7 @@ executable rzk
     , rzk
     , template-haskell >=2.14.0.0
     , text >=1.2.3.1
+    , time >=1.9
     , yaml >=0.11.0.0
   default-language: Haskell2010
   if flag(lsp) && !impl(ghcjs)
@@ -157,6 +159,7 @@ test-suite doctests
     , mtl >=2.3.1
     , template-haskell >=2.14.0.0
     , text >=1.2.3.1
+    , time >=1.9
     , yaml >=0.11.0.0
   default-language: Haskell2010
   if flag(lsp) && !impl(ghcjs)
@@ -191,6 +194,7 @@ test-suite rzk-test
     , rzk
     , template-haskell >=2.14.0.0
     , text >=1.2.3.1
+    , time >=1.9
     , yaml >=0.11.0.0
   default-language: Haskell2010
   if flag(lsp) && !impl(ghcjs)
diff --git a/rzk/src/Rzk/TypeCheck.hs b/rzk/src/Rzk/TypeCheck.hs
index dcdae56a..7a43f4d2 100644
--- a/rzk/src/Rzk/TypeCheck.hs
+++ b/rzk/src/Rzk/TypeCheck.hs
@@ -1,4 +1,10 @@
 {-# OPTIONS_GHC -fno-warn-type-defaults -fno-warn-orphans #-}
+-- Required by the solver-trace instrumentation: the event counters are bumped
+-- via unsafePerformIO from pure code, and full laziness / CSE would float or
+-- share the bumps, under-counting events (one bump per floated binding
+-- instead of one per event).
+{-# OPTIONS_GHC -fno-full-laziness -fno-cse #-}
+{-# LANGUAGE BangPatterns      #-}
 {-# LANGUAGE DeriveFoldable    #-}
 {-# LANGUAGE DeriveFunctor     #-}
 {-# LANGUAGE FlexibleInstances #-}
@@ -26,6 +32,213 @@ import qualified Language.Rzk.Syntax      as Rzk
 import           Debug.Trace
 import           Unsafe.Coerce
 
+-- BEGIN solver-trace instrumentation imports (experimental local branch)
+import qualified Data.IORef             as IORef
+import           System.IO.Unsafe       (unsafePerformIO)
+import qualified System.Environment     as Env
+import qualified Data.Time.Clock.System as Clock
+import qualified System.IO              as IO
+-- END solver-trace instrumentation imports
+
+-- ---------------------------------------------------------------------------
+-- Solver instrumentation (experimental local branch; gated by RZK_TRACE_SOLVER)
+--
+-- When the env var RZK_TRACE_SOLVER is set to a non-empty PATH, every outer
+-- call to `entailM` records one CSV row with size+timing+failure-mode deltas,
+-- and a summary is emitted to stderr at the end of typechecking (the binary's
+-- main loop must call `flushSolverTrace`). When the env var is unset, all
+-- instrumentation short-circuits and the binary is performance-equivalent to
+-- the stock one.
+-- ---------------------------------------------------------------------------
+
+{-# NOINLINE solverTracePath #-}
+solverTracePath :: Maybe FilePath
+solverTracePath = unsafePerformIO $ do
+  s <- Env.lookupEnv "RZK_TRACE_SOLVER"
+  case s of
+    Just p | not (null p) -> return (Just p)
+    _                     -> return Nothing
+
+{-# NOINLINE solverTraceEnabled #-}
+solverTraceEnabled :: Bool
+solverTraceEnabled = case solverTracePath of
+  Just _  -> True
+  Nothing -> False
+
+{-# NOINLINE solverTraceLines #-}
+solverTraceLines :: IORef.IORef [String]
+solverTraceLines = unsafePerformIO (IORef.newIORef [])
+
+{-# NOINLINE solverLinearitySplits #-}
+solverLinearitySplits :: IORef.IORef Int
+solverLinearitySplits = unsafePerformIO (IORef.newIORef 0)
+
+{-# NOINLINE solverCapHits #-}
+solverCapHits :: IORef.IORef Int
+solverCapHits = unsafePerformIO (IORef.newIORef 0)
+
+{-# NOINLINE solverSplitExhaust #-}
+solverSplitExhaust :: IORef.IORef Int
+solverSplitExhaust = unsafePerformIO (IORef.newIORef 0)
+
+{-# NOINLINE solverNoRule #-}
+solverNoRule :: IORef.IORef Int
+solverNoRule = unsafePerformIO (IORef.newIORef 0)
+
+-- | Disjunction-search steps: solveRHSM entries, including recursion. The
+-- per-query delta is the deterministic difficulty measure of a query (the
+-- per-query wall clock is unreliable; see the module header note).
+{-# NOINLINE solverSearchSteps #-}
+solverSearchSteps :: IORef.IORef Int
+solverSearchSteps = unsafePerformIO (IORef.newIORef 0)
+
+{-# NOINLINE solverCurrentDecl #-}
+solverCurrentDecl :: IORef.IORef String
+solverCurrentDecl = unsafePerformIO (IORef.newIORef "")
+
+{-# NOINLINE solverCurrentFile #-}
+solverCurrentFile :: IORef.IORef String
+solverCurrentFile = unsafePerformIO (IORef.newIORef "")
+
+-- | Top-K slowest queries with full detail (kept small; dumped as JSONL sidecar).
+{-# NOINLINE solverTopSlow #-}
+solverTopSlow :: IORef.IORef [(Integer, String)]   -- (wall_us, jsonl-record); sorted desc
+solverTopSlow = unsafePerformIO (IORef.newIORef [])
+
+solverTopK :: Int
+solverTopK = 20
+
+-- | Minimal JSON string escaping for ASCII pretty-prints.
+jsonStr :: String -> String
+jsonStr s = '"' : concatMap esc s ++ "\""
+  where
+    esc '"'  = "\\\""
+    esc '\\' = "\\\\"
+    esc '\n' = "\\n"
+    esc '\r' = "\\r"
+    esc '\t' = "\\t"
+    esc c    = [c]
+
+jsonStrArray :: [String] -> String
+jsonStrArray xs = '[' : intercalate "," (map jsonStr xs) ++ "]"
+
+-- | Set the current source file (called once per typecheckModule).
+solverNoteFile :: Maybe FilePath -> ()
+solverNoteFile mp
+  | solverTraceEnabled = unsafePerformIO (IORef.writeIORef solverCurrentFile (fromMaybe "<stdin>" mp))
+  | otherwise          = ()
+
+-- | Set the current top-level declaration name (called per CommandDefine etc.).
+solverNoteDecl :: String -> ()
+solverNoteDecl d
+  | solverTraceEnabled = unsafePerformIO (IORef.writeIORef solverCurrentDecl d)
+  | otherwise          = ()
+
+data SolverTraceStart = SolverTraceStart
+  !Clock.SystemTime  -- t0
+  !Int               -- splits before
+  !Int               -- cap before
+  !Int               -- exhaust before
+  !Int               -- norule before
+  !Int               -- search steps before
+
+solverTraceStart :: IO SolverTraceStart
+solverTraceStart = SolverTraceStart
+  <$> Clock.getSystemTime
+  <*> IORef.readIORef solverLinearitySplits
+  <*> IORef.readIORef solverCapHits
+  <*> IORef.readIORef solverSplitExhaust
+  <*> IORef.readIORef solverNoRule
+  <*> IORef.readIORef solverSearchSteps
+
+solverTraceEnd :: SolverTraceStart -> Int -> Int -> Int -> Bool -> [String] -> String -> IO ()
+solverTraceEnd (SolverTraceStart t0 sb cb eb nb pb) lhsCount lhsChars goalChars result prettyLhs prettyGoal = do
+  t1 <- Clock.getSystemTime
+  sa <- IORef.readIORef solverLinearitySplits
+  ca <- IORef.readIORef solverCapHits
+  ea <- IORef.readIORef solverSplitExhaust
+  na <- IORef.readIORef solverNoRule
+  pa <- IORef.readIORef solverSearchSteps
+  let dtUs = diffSystemTimeNs t0 t1 `div` 1000
+      sd = sa - sb
+      cd = ca - cb
+      ed = ea - eb
+      nd = na - nb
+      pd = pa - pb
+      row  = intercalate ","
+        [ show lhsCount, show goalChars, show lhsChars
+        , show dtUs, show (fromEnum result)
+        , show sd, show cd, show ed, show nd, show pd
+        ]
+  IORef.modifyIORef' solverTraceLines (row :)
+  -- Maintain the top-K hardest queries (with full detail) for the sidecar
+  -- JSONL, keyed by search steps (deterministic), not by the unreliable wall.
+  decl <- IORef.readIORef solverCurrentDecl
+  file <- IORef.readIORef solverCurrentFile
+  let json = concat
+        [ "{\"steps\":", show pd
+        , ",\"wall_us\":", show dtUs
+        , ",\"lhs_count\":", show lhsCount
+        , ",\"goal_chars\":", show goalChars
+        , ",\"lhs_chars\":", show lhsChars
+        , ",\"result\":", show (fromEnum result)
+        , ",\"splits\":", show sd
+        , ",\"cap\":", show cd
+        , ",\"exhaust\":", show ed
+        , ",\"norule\":", show nd
+        , ",\"file\":", jsonStr file
+        , ",\"decl\":", jsonStr decl
+        , ",\"lhs\":", jsonStrArray prettyLhs
+        , ",\"goal\":", jsonStr prettyGoal
+        , "}"
+        ]
+  IORef.atomicModifyIORef' solverTopSlow $ \cur ->
+    let merged = insertTop (fromIntegral pd, json) cur
+    in (merged, ())
+
+-- | Insert into a desc-sorted top-K list (by first component); drop the smallest if overflow.
+insertTop :: (Integer, String) -> [(Integer, String)] -> [(Integer, String)]
+insertTop x xs = take solverTopK (go x xs)
+  where
+    go y []     = [y]
+    go y (z:zs)
+      | fst y >= fst z = y : z : zs
+      | otherwise      = z : go y zs
+
+diffSystemTimeNs :: Clock.SystemTime -> Clock.SystemTime -> Integer
+diffSystemTimeNs t0 t1 =
+  let s = fromIntegral (Clock.systemSeconds t1)     - fromIntegral (Clock.systemSeconds t0)
+      n = fromIntegral (Clock.systemNanoseconds t1) - fromIntegral (Clock.systemNanoseconds t0)
+  in s * 1000000000 + n
+
+-- | Flush per-query trace (CSV) to @RZK_TRACE_SOLVER@ path, and a one-line
+--   summary to stderr. No-op when the env var is not set. Should be called
+--   once, after typechecking completes.
+flushSolverTrace :: IO ()
+flushSolverTrace = case solverTracePath of
+  Nothing   -> return ()
+  Just path -> do
+    rows   <- IORef.readIORef solverTraceLines
+    splits <- IORef.readIORef solverLinearitySplits
+    cap    <- IORef.readIORef solverCapHits
+    exh    <- IORef.readIORef solverSplitExhaust
+    nor    <- IORef.readIORef solverNoRule
+    steps  <- IORef.readIORef solverSearchSteps
+    top    <- IORef.readIORef solverTopSlow
+    let header = "lhs_count,goal_chars,lhs_chars,wall_us,result,splits_delta,cap_delta,exhaust_delta,norule_delta,steps_delta"
+    writeFile path (unlines (header : reverse rows))
+    let topPath = path ++ ".top.jsonl"
+    writeFile topPath (unlines (map snd top))
+    IO.hPutStrLn IO.stderr $
+      "[solver-trace] queries=" <> show (length rows)
+        <> " linearitySplits=" <> show splits
+        <> " capHits=" <> show cap
+        <> " splitExhaust=" <> show exh
+        <> " noRule=" <> show nor
+        <> " searchSteps=" <> show steps
+        <> " -> " <> path
+        <> " (top-" <> show solverTopK <> " -> " <> topPath <> ")"
+
 -- $setup
 -- >>> :set -XOverloadedStrings
 
@@ -106,6 +319,7 @@ countCommands = fromIntegral . length
 
 typecheckModule :: Maybe FilePath -> Rzk.Module -> TypeCheck VarIdent ([Decl'], [TypeErrorInScopedContext VarIdent])
 typecheckModule path (Rzk.Module _moduleLoc _lang commands) =
+  solverNoteFile path `seq`
   withSection Nothing (go 1 commands) $ -- FIXME: use module name? or anonymous section?
     return ([], [])
   where
@@ -129,6 +343,7 @@ typecheckModule path (Rzk.Module _moduleLoc _lang commands) =
             go (i + 1) moreCommands
 
     go  i (command@(Rzk.CommandDefine _loc name (Rzk.DeclUsedVars _ vars) params ty term) : moreCommands) =
+      solverNoteDecl (Rzk.printTree name) `seq`
       traceTypeCheck Normal ("[ " <> show i <> " out of " <> show totalCommands <> " ]"
           <> " Checking #define " <> Rzk.printTree name ) $ do
         withCommand command $ do
@@ -150,6 +365,7 @@ typecheckModule path (Rzk.Module _moduleLoc _lang commands) =
                 go (i + 1) moreCommands
 
     go  i (command@(Rzk.CommandPostulate _loc name (Rzk.DeclUsedVars _ vars) params ty) : moreCommands) =
+      solverNoteDecl (Rzk.printTree name) `seq`
       traceTypeCheck Normal ("[ " <> show i <> " out of " <> show totalCommands <> " ]"
           <> " Checking #postulate " <> Rzk.printTree name) $ do
         withCommand command $ do
@@ -1008,9 +1224,28 @@ entailM topes tope = do
       topes'''  = saturateTopes (allTopePoints tope) <$> topes''
   prettyTopes <- mapM ppTermInContext (saturateTopes (allTopePoints tope) (simplifyLHS topes'))
   prettyTope <- ppTermInContext tope
-  traceTypeCheck Debug
+  let !_startState = if solverTraceEnabled
+                       then unsafePerformIO solverTraceStart
+                       else SolverTraceStart (Clock.MkSystemTime 0 0) 0 0 0 0 0
+  result <- traceTypeCheck Debug
     ("entail " <> intercalate ", " prettyTopes <> " |- " <> prettyTope) $
       and <$> mapM (`solveRHSM` tope) topes'''
+  -- Force this query's solving to complete strictly inside the [t0, t1] window,
+  -- so the recorded time and counter deltas bracket exactly this query's work.
+  -- Without this the lazy `and <$> mapM solveRHSM` result is deferred and the
+  -- solving leaks into a later query's window (over-counting the total).
+  () <- pure $! (result `seq` ())
+  let !_recorded = if solverTraceEnabled
+                     then unsafePerformIO $
+                            solverTraceEnd _startState
+                              (length topes')
+                              (sum (map length prettyTopes))
+                              (length prettyTope)
+                              result
+                              prettyTopes
+                              prettyTope
+                     else ()
+  return result
 
 entailTraceM :: Eq var => [TermT var] -> TermT var -> TypeCheck var Bool
 entailTraceM topes tope = do
@@ -1047,7 +1282,10 @@ generateTopes :: Eq var => [TermT var] -> [TermT var] -> [TermT var]
 generateTopes newTopes oldTopes
   | topeBottomT `elem` newTopes = []
   | topeEQT cube2_0T cube2_1T `elem` newTopes = [topeBottomT]
-  | length oldTopes > 100 = []    -- FIXME
+  | length oldTopes > 100 =        -- FIXME: the actual saturation bound of §6.5
+      (if solverTraceEnabled
+         then unsafePerformIO (IORef.modifyIORef' solverCapHits (+1))
+         else ()) `seq` []
   | otherwise = concat
       [  -- symmetry EQ
         [ topeEQT y x | TopeEQT _ty x y <- newTopes ]
@@ -1200,7 +1438,10 @@ simplifyLHS topes = nubTermT $
 
 solveRHSM :: Eq var => [TermT var] -> TermT var -> TypeCheck var Bool
 solveRHSM topes tope =
-  case tope of
+  let !_stepBump = if solverTraceEnabled
+                     then unsafePerformIO (IORef.modifyIORef' solverSearchSteps (+1))
+                     else ()
+  in case tope of
     _ | topeBottomT `elem` topes -> return True
     TopeTopT{}     -> return True
     TopeEQT  _ty (PairT _ty1 x y) (PairT _ty2 x' y') ->
@@ -1240,11 +1481,22 @@ solveRHSM topes tope =
           let lems' = [ lem | lem@(TopeOrT _ t1 t2) <- lems, all (`notElem` topes) [t1, t2] ]
           case lems' of
             TopeOrT _ t1 t2 : _ -> do
+              let !_splitBump = if solverTraceEnabled
+                                  then unsafePerformIO (IORef.modifyIORef' solverLinearitySplits (+1))
+                                  else ()
               l'' <- solveRHSM (saturateTopes [] (t1 : topes)) tope
               r'' <- solveRHSM (saturateTopes [] (t2 : topes)) tope
               return (l'' && r'')
-            _ -> return False
-    _ -> return False
+            _ -> do
+              let !_exhBump = if solverTraceEnabled
+                                then unsafePerformIO (IORef.modifyIORef' solverSplitExhaust (+1))
+                                else ()
+              return False
+    _ -> do
+      let !_norBump = if solverTraceEnabled
+                        then unsafePerformIO (IORef.modifyIORef' solverNoRule (+1))
+                        else ()
+      return False
 
 solveRHS :: Eq var => [TermT var] -> TermT var -> Bool
 solveRHS topes tope =
@@ -1405,6 +1657,8 @@ performing :: Eq var => Action var -> TypeCheck var a -> TypeCheck var a
 performing action tc = do
   ctx@Context{..} <- ask
   unless (length actionStack < 1000) $  -- FIXME: which depth is reasonable? factor out into a parameter
+    -- NB: this is the generic action-stack cap, NOT the tope-solver saturation
+    -- bound; the saturation counter is bumped in generateTopes instead.
     issueTypeError $ TypeErrorOther "maximum depth reached"
   traceTypeCheck Debug (ppSomeAction (varOrigs ctx) (length actionStack) action) $
     local (const Context { actionStack = action : actionStack, .. }) $ tc


==> anc/evaluation/shott-trace-v0.7.8.csv <==
lhs_count,goal_chars,lhs_chars,wall_us,result,splits_delta,cap_delta,exhaust_delta,norule_delta,steps_delta
1,1,0,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,652,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,303,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,13,13,7,1,0,0,0,1,7
3,13,13,2,1,0,0,0,0,1
1,13,13,3,1,0,0,0,1,7
3,13,13,3,1,0,0,0,0,1
3,31,104,19,1,0,0,0,0,4
3,31,104,18,1,0,0,0,0,4
2,33,0,26,1,2,0,2,10,21
2,13,104,21,1,0,0,0,1,7
2,13,0,1,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
2,5,13,5,1,0,0,0,0,3
1,13,0,3,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
2,13,13,4,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,13,13,1,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
1,5,13,2,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
1,13,0,1,0,0,0,0,1,1
2,13,13,3,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
2,13,13,2,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
2,22,59,6,1,0,0,0,0,3
1,35,18,6,1,0,0,0,2,7
3,49,59,7,1,0,0,0,0,3
1,35,18,5,1,0,0,0,2,7
1,56,18,5,1,0,0,0,3,9
4,39,59,7,1,0,0,0,0,3
1,56,18,5,1,0,0,0,3,9
4,49,59,5,1,0,0,0,0,3
4,74,185,32,1,0,0,0,0,7
4,74,185,31,1,0,0,0,0,7
3,43,41,34,1,2,0,2,10,21
2,56,144,30,1,0,0,0,3,9
3,18,41,3,0,0,0,0,1,1
3,18,41,3,0,0,0,0,1,1
3,18,41,4,0,0,0,0,1,1
3,18,41,3,0,0,0,0,1,1
3,18,185,35,1,0,0,0,0,1
3,18,185,33,1,0,0,0,0,1
3,18,185,487,1,0,0,0,0,1
3,74,185,33,1,0,0,0,0,7
3,74,185,31,1,0,0,0,0,7
2,43,23,31,1,2,0,2,10,21
2,35,144,25,1,0,0,0,2,7
2,18,23,2,0,0,0,0,1,1
2,18,23,2,0,0,0,0,1,1
1,44,23,8,0,0,0,0,1,3
1,27,59,6,1,0,0,0,0,3
1,44,23,4,0,0,0,0,1,3
1,27,59,5,1,0,0,0,0,3
2,18,59,6,0,0,0,0,1,1
2,18,59,4,1,0,0,0,0,1
2,18,59,4,0,0,0,0,1,1
2,18,59,4,1,0,0,0,0,1
2,23,59,4,1,0,0,0,0,1
2,23,59,4,1,0,0,0,0,1
2,50,59,6,1,0,0,0,0,7
2,50,59,4,1,0,0,0,0,7
1,27,59,7,1,0,0,0,0,3
1,44,23,3,0,0,0,0,1,3
1,27,59,6,1,0,0,0,0,3
1,44,23,3,0,0,0,0,1,3
2,18,59,4,0,0,0,0,1,1
2,18,59,3,1,0,0,0,0,1
2,18,59,4,0,0,0,0,1,1
2,18,59,3,1,0,0,0,0,1
2,23,59,3,1,0,0,0,0,1
2,23,59,3,1,0,0,0,0,1
2,50,59,5,1,0,0,0,0,7
2,50,59,5,1,0,0,0,0,7
1,1,4,2,1,0,0,0,0,1
1,1,4,2,1,0,0,0,0,1
1,1,4,3,1,0,0,0,0,1
1,1,4,1,1,0,0,0,0,1
1,1,4,2,1,0,0,0,0,1
1,1,4,2,1,0,0,0,0,1
1,1,4,2,1,0,0,0,0,1
1,1,4,1,1,0,0,0,0,1
1,1,4,1,1,0,0,0,0,1
1,1,4,1,1,0,0,0,0,1
1,1,4,1,1,0,0,0,0,1
1,1,4,2,1,0,0,0,0,1
1,1,4,1,1,0,0,0,0,1
1,1,4,1,1,0,0,0,0,1
1,1,4,2,1,0,0,0,0,1
1,1,4,1,1,0,0,0,0,1
1,1,4,2,1,0,0,0,0,1
1,1,4,2,1,0,0,0,0,1
1,5,13,4,1,0,0,0,1,3
1,5,13,3,1,0,0,0,1,3
2,13,104,19,1,0,0,0,0,1
2,13,104,17,1,0,0,0,0,1
1,33,0,27,1,2,0,2,10,21
2,5,104,20,1,0,0,0,1,3
1,13,0,1,0,0,0,0,1,1
1,13,0,1,0,0,0,0,1,1
1,5,13,3,1,0,0,0,1,3
1,5,13,4,1,0,0,0,1,3
2,13,104,18,1,0,0,0,0,1
2,13,104,18,1,0,0,0,0,1
1,33,0,27,1,2,0,2,10,21
2,5,104,20,1,0,0,0,1,3
1,13,0,2,0,0,0,0,1,1
1,13,0,1,0,0,0,0,1,1
3,15,6,7,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
2,15,6,9,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
1,5,0,3,1,0,0,0,0,3
2,23,13,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,1,13,2,1,0,0,0,0,1
1,5,13,4,1,0,0,0,0,3
1,23,0,4,0,0,0,0,1,5
2,13,13,2,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,13,13,2,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
2,23,13,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,1,13,2,1,0,0,0,0,1
1,5,13,3,1,0,0,0,0,3
1,23,0,4,0,0,0,0,1,5
2,13,13,3,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,13,13,2,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,13,0,2,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
2,13,0,2,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
1,23,0,4,0,0,0,0,1,5
1,5,13,3,1,0,0,0,0,3
3,23,13,4,0,0,0,0,1,5
3,13,13,2,1,0,0,0,0,1
3,13,13,3,1,0,0,0,0,1
1,23,0,5,0,0,0,0,1,5
1,5,13,3,1,0,0,0,0,3
3,23,13,5,1,0,0,0,0,5
2,5,11,3,1,0,0,0,0,3
2,11,0,2,0,0,0,0,1,1
2,11,0,2,0,0,0,0,1,1
2,11,0,2,0,0,0,0,1,1
2,11,0,2,0,0,0,0,1,1
2,11,0,1,0,0,0,0,1,1
2,11,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,23,0,4,0,0,0,0,1,5
3,21,11,5,0,0,0,0,1,5
3,11,11,3,1,0,0,0,0,1
3,11,11,2,1,0,0,0,0,1
1,5,13,3,1,0,0,0,0,3
1,23,0,4,0,0,0,0,1,5
3,21,11,8,1,0,0,0,0,5
3,41,9,17,1,0,0,0,0,13
3,15,6,6,1,0,0,0,0,5
3,41,9,18,1,0,0,0,0,13
3,15,6,6,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
1,23,9,12,1,0,0,0,1,9
2,1,9,7,0,0,0,0,1,1
1,25,9,12,1,0,0,0,0,9
3,41,9,17,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,6,10,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,41,6,12,0,0,0,0,1,13
3,41,6,12,0,0,0,0,1,13
3,41,6,12,0,0,0,0,1,13
3,15,6,6,1,0,0,0,0,5
3,41,6,12,0,0,0,0,1,13
3,41,6,12,0,0,0,0,1,13
2,15,6,8,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,15,6,9,1,0,0,0,0,5
2,18,8,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,9,1,0,0,0,0,5
3,18,14,11,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
3,15,12,10,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,18,8,6,1,0,0,0,0,5
2,18,8,6,1,0,0,0,0,5
2,18,8,10,1,0,0,0,0,5
2,18,8,6,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,18,8,6,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
3,15,6,8,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
1,11,6,7,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
1,9,6,4,1,0,0,0,0,3
1,15,6,5,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,14,103,40,1,0,0,0,0,6
2,49,24,12,1,0,0,0,0,9
2,49,24,12,1,0,0,0,0,9
2,28,103,36,1,0,0,0,0,8
2,28,103,33,1,0,0,0,0,8
2,28,103,33,1,0,0,0,0,8
2,28,103,32,1,0,0,0,0,8
2,1,63,22,1,0,0,0,0,2
1,46,103,45,1,0,0,0,2,18
2,1,103,58,0,0,0,0,4,4
1,48,103,41,1,0,0,0,0,18
3,14,103,69,1,0,0,0,0,12
1,28,0,4,1,0,0,0,1,5
1,5,24,7,1,0,0,0,1,3
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,49,24,11,1,0,0,0,0,9
1,49,0,10,0,0,0,0,2,9
1,10,0,4,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,49,0,7,0,0,0,0,2,9
1,10,0,3,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,28,0,4,1,0,0,0,1,5
1,5,24,8,1,0,0,0,1,3
1,1,24,6,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,49,24,10,1,0,0,0,0,9
2,13,57,25,0,0,0,0,1,6
2,55,57,1049,0,0,0,0,2,18
2,55,57,36,0,0,0,0,2,18
2,61,57,35,0,0,0,0,2,18
2,61,57,33,0,0,0,0,2,18
2,25,57,23,1,0,0,0,0,8
2,25,57,23,1,0,0,0,0,8
2,66,63,41,0,0,0,0,2,18
2,66,63,34,0,0,0,0,2,18
2,14,63,23,0,0,0,0,1,6
2,57,63,33,0,0,0,0,2,18
2,57,63,35,0,0,0,0,2,18
2,28,63,23,1,0,0,0,0,8
2,28,63,22,1,0,0,0,0,8
2,14,63,25,0,0,0,0,1,6
2,66,63,43,0,0,0,0,2,18
2,14,63,23,0,0,0,0,1,6
2,14,63,22,0,0,0,0,1,6
2,14,63,21,0,0,0,0,1,6
2,14,63,22,0,0,0,0,1,6
2,13,57,26,0,0,0,0,1,6
2,13,57,23,0,0,0,0,1,6
2,13,57,22,0,0,0,0,1,6
2,61,57,49,0,0,0,0,2,18
2,13,57,23,0,0,0,0,1,6
2,13,57,22,0,0,0,0,1,6
3,35,9,12,1,0,0,0,0,11
3,35,9,14,1,0,0,0,0,11
3,15,6,9,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
3,35,9,12,1,0,0,0,0,11
3,35,9,12,1,0,0,0,0,11
3,35,9,14,1,0,0,0,0,11
2,15,6,6,1,0,0,0,0,5
1,23,9,12,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,10,1,0,0,0,0,9
3,35,9,13,1,0,0,0,0,11
2,35,9,19,1,0,0,0,0,11
2,15,6,8,1,0,0,0,0,5
2,35,9,13,1,0,0,0,0,11
3,35,9,15,1,0,0,0,0,11
3,15,6,7,1,0,0,0,0,5
4,41,18,25,1,0,0,0,0,11
3,15,6,7,1,0,0,0,0,5
3,35,9,14,1,0,0,0,0,11
3,35,9,13,1,0,0,0,0,11
3,35,9,14,1,0,0,0,0,11
3,15,6,7,1,0,0,0,0,5
3,15,6,10,1,0,0,0,0,5
3,35,9,17,1,0,0,0,0,11
3,35,9,14,1,0,0,0,0,11
2,15,6,9,1,0,0,0,0,5
1,23,9,21,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,11,1,0,0,0,0,9
3,35,9,14,1,0,0,0,0,11
3,41,18,22,1,0,0,0,0,11
2,15,6,6,1,0,0,0,0,5
1,23,9,18,1,0,0,0,1,9
2,1,9,8,0,0,0,0,1,1
1,25,9,17,1,0,0,0,0,9
3,35,9,13,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
1,11,33,13,1,0,0,0,2,10
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,35,6,11,0,0,0,0,1,11
3,35,6,10,0,0,0,0,1,11
3,15,6,5,1,0,0,0,0,5
3,35,6,11,0,0,0,0,1,11
3,35,6,10,0,0,0,0,1,11
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,35,6,10,0,0,0,0,1,11
3,35,6,10,0,0,0,0,1,11
3,35,6,10,0,0,0,0,1,11
3,15,6,7,0,0,0,0,1,5
3,15,6,7,1,0,0,0,0,5
3,35,6,10,0,0,0,0,1,11
3,35,6,11,0,0,0,0,1,11
2,3,3,2,1,0,0,0,0,1
2,33,6,10,1,0,0,0,1,11
3,35,9,18,1,0,0,0,0,11
3,35,9,13,1,0,0,0,0,11
2,33,6,10,1,0,0,0,1,11
3,35,9,11,1,0,0,0,0,11
3,35,9,12,1,0,0,0,0,11
2,35,9,13,1,0,0,0,0,11
2,15,6,5,1,0,0,0,0,5
1,23,9,11,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,10,1,0,0,0,0,9
3,35,9,14,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
2,33,6,10,1,0,0,0,1,11
2,35,6,10,0,0,0,0,1,11
3,35,9,13,1,0,0,0,0,11
3,35,9,12,1,0,0,0,0,11
2,33,6,10,1,0,0,0,1,11
1,15,6,8,0,0,0,0,1,5
1,15,6,6,0,0,0,0,1,5
3,35,9,13,1,0,0,0,0,11
3,35,9,12,1,0,0,0,0,11
1,28,13,9,1,0,0,0,2,9
3,48,63,18,1,0,0,0,0,11
1,28,13,7,1,0,0,0,2,9
3,48,198,87,1,0,0,0,0,11
3,31,198,89,1,0,0,0,0,4
3,31,198,84,1,0,0,0,0,4
2,33,40,127,1,1,0,1,5,11
2,28,104,49,1,0,0,0,2,9
2,13,40,8,1,0,0,0,0,1
1,28,198,88,1,0,0,0,1,9
2,1,198,79,0,0,0,0,1,1
1,30,198,86,1,0,0,0,0,9
3,13,198,77,1,0,0,0,0,1
3,13,198,99,1,0,0,0,0,1
3,31,198,79,1,0,0,0,0,4
3,31,198,76,1,0,0,0,0,4
1,13,13,7,1,0,0,0,1,7
3,23,13,5,1,0,0,0,0,5
1,13,13,7,1,0,0,0,1,7
3,23,13,5,1,0,0,0,0,5
3,31,104,20,1,0,0,0,0,4
3,31,104,20,1,0,0,0,0,4
2,33,0,31,1,2,0,2,10,21
2,13,104,23,1,0,0,0,1,7
2,13,0,2,0,0,0,0,1,1
2,13,0,2,0,0,0,0,1,1
1,13,46,18,1,0,0,0,2,14
2,1,13,2,0,0,0,0,1,1
1,15,13,5,1,0,0,0,0,7
3,48,13,10,0,0,0,0,1,11
3,48,13,9,0,0,0,0,1,11
3,13,13,2,0,0,0,0,1,1
3,13,13,2,1,0,0,0,0,1
3,48,13,8,0,0,0,0,1,11
3,13,13,2,0,0,0,0,1,1
3,13,13,2,1,0,0,0,0,1
3,48,13,9,0,0,0,0,1,11
3,48,13,8,0,0,0,0,1,11
2,1,40,7,0,0,0,0,1,1
1,15,40,10,1,0,0,0,0,7
3,48,40,15,0,0,0,0,1,11
3,13,40,7,1,0,0,0,0,1
3,13,40,6,1,0,0,0,0,1
3,13,40,7,1,0,0,0,0,1
3,48,40,13,1,0,0,0,0,11
2,13,40,10,1,0,0,0,0,1
2,13,40,7,1,0,0,0,0,1
1,45,36,16,0,0,0,0,1,11
1,19,174,82,1,0,0,0,0,5
2,48,40,16,0,0,0,0,1,11
2,13,40,7,1,0,0,0,0,1
2,13,40,6,1,0,0,0,0,1
2,11,36,7,1,0,0,0,0,1
2,11,36,7,1,0,0,0,0,1
1,20,198,542,1,0,0,0,0,5
1,48,40,25,0,0,0,0,1,11
2,45,36,17,0,0,0,0,1,11
2,11,36,8,1,0,0,0,0,1
2,11,36,7,1,0,0,0,0,1
2,21,0,7,0,0,0,0,1,5
2,13,0,2,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
3,48,13,9,0,0,0,0,1,11
1,21,0,5,0,0,0,0,1,5
1,5,11,4,1,0,0,0,0,3
3,23,13,6,0,0,0,0,1,5
3,20,13,5,0,0,0,0,1,5
3,13,13,3,1,0,0,0,0,1
3,48,13,15,0,0,0,0,1,11
3,13,13,3,1,0,0,0,0,1
3,48,13,9,0,0,0,0,1,11
3,48,13,9,0,0,0,0,1,11
3,48,13,8,0,0,0,0,1,11
3,48,13,9,0,0,0,0,1,11
3,48,13,9,0,0,0,0,1,11
1,21,0,7,0,0,0,0,1,5
1,5,11,4,1,0,0,0,0,3
3,23,13,5,1,0,0,0,0,5
3,48,13,9,0,0,0,0,1,11
3,48,13,9,0,0,0,0,1,11
3,48,13,9,0,0,0,0,1,11
3,48,13,9,0,0,0,0,1,11
2,5,11,4,1,0,0,0,0,3
2,43,174,94,1,0,0,0,0,11
3,45,174,89,1,0,0,0,0,11
1,19,174,80,1,0,0,0,0,5
1,45,36,15,0,0,0,0,1,11
3,45,174,84,1,0,0,0,0,11
1,21,0,5,0,0,0,0,1,5
1,5,11,3,1,0,0,0,0,3
2,11,0,2,0,0,0,0,1,1
2,11,0,2,0,0,0,0,1,1
2,11,0,1,0,0,0,0,1,1
2,11,0,2,0,0,0,0,1,1
2,11,0,2,0,0,0,0,1,1
2,11,0,2,0,0,0,0,1,1
3,45,11,9,0,0,0,0,1,11
1,5,13,3,1,0,0,0,0,3
1,23,0,5,0,0,0,0,1,5
3,45,11,9,0,0,0,0,1,11
3,45,11,13,0,0,0,0,1,11
3,21,11,6,0,0,0,0,1,5
3,19,11,4,0,0,0,0,1,5
3,11,11,4,1,0,0,0,0,1
3,45,11,11,0,0,0,0,1,11
3,11,11,3,1,0,0,0,0,1
3,45,11,12,0,0,0,0,1,11
3,45,11,12,0,0,0,0,1,11
3,45,11,10,0,0,0,0,1,11
1,5,13,4,1,0,0,0,0,3
1,23,0,6,0,0,0,0,1,5
3,45,11,9,0,0,0,0,1,11
3,45,11,9,0,0,0,0,1,11
3,21,11,5,1,0,0,0,0,5
3,45,11,9,0,0,0,0,1,11
3,45,11,9,0,0,0,0,1,11
2,23,198,83,1,0,0,0,0,3
2,26,99,30,1,0,0,0,0,3
2,3,6,4,1,0,0,0,0,1
2,3,6,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,6,2,1,0,0,0,0,1
1,3,6,2,1,0,0,0,0,1
1,15,3,2,0,0,0,0,1,5
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,1,1,0,0,0,0,1
1,9,6,3,1,0,0,0,0,3
1,15,6,3,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
1,9,6,3,1,0,0,0,0,3
1,15,6,3,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,3,4,0,0,0,0,1,5
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
1,3,6,2,1,0,0,0,0,1
1,15,3,3,0,0,0,0,1,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
3,15,12,8,1,0,0,0,0,5
3,15,12,8,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,3,3,0,0,0,0,1,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
3,15,12,9,1,0,0,0,0,5
3,15,12,8,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,9,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,1,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,6,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,2,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,15,3,3,0,0,0,0,1,5
2,15,3,5,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,3,3,1,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,6,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,9,95,7,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,47,9,11,1,0,0,0,1,15
4,47,9,10,1,0,0,0,1,15
1,35,6,8,1,0,0,0,5,13
4,1,12,6,0,0,0,0,1,1
1,37,6,7,0,0,0,0,4,13
2,9,18,2,1,0,0,0,0,1
2,9,18,2,1,0,0,0,0,1
3,95,113,21,1,0,0,0,2,30
2,9,95,9,1,0,0,0,0,2
2,9,95,6,1,0,0,0,0,2
2,9,18,2,1,0,0,0,0,1
2,9,18,2,1,0,0,0,0,1
1,29,95,13,1,0,0,0,2,14
2,1,113,8,0,0,0,0,2,2
1,31,95,10,1,0,0,0,0,14
3,33,113,465,0,0,0,0,1,10
3,33,113,17,0,0,0,0,1,10
4,33,27,5,1,0,0,0,0,5
3,33,113,11,0,0,0,0,1,10
3,33,113,10,0,0,0,0,1,10
3,33,113,10,0,0,0,0,1,10
4,33,27,3,1,0,0,0,0,5
4,33,27,4,0,0,0,0,1,5
4,33,27,4,1,0,0,0,0,5
4,33,27,4,0,0,0,0,1,5
4,33,27,3,0,0,0,0,1,5
4,33,27,3,1,0,0,0,0,5
3,9,6,3,1,0,0,0,0,3
1,17,6,6,1,0,0,0,2,7
3,1,9,3,0,0,0,0,1,1
1,17,6,5,0,0,0,0,1,7
4,47,9,11,1,0,0,0,1,15
4,15,9,5,1,0,0,0,0,4
4,15,9,4,1,0,0,0,0,4
1,11,6,4,1,0,0,0,1,5
2,1,6,1,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
4,47,9,15,1,0,0,0,1,15
4,15,9,4,1,0,0,0,0,4
4,15,9,3,1,0,0,0,0,4
2,15,3,5,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
3,47,6,13,0,0,0,1,2,15
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,47,6,10,0,0,0,1,2,15
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,9,6,4,1,0,0,0,0,3
1,17,6,8,1,0,0,0,2,7
3,1,9,5,0,0,0,0,1,1
1,17,6,6,0,0,0,0,1,7
4,47,9,13,1,0,0,0,1,15
4,15,9,5,1,0,0,0,0,4
4,15,9,4,1,0,0,0,0,4
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
4,47,9,10,1,0,0,0,1,15
4,15,9,6,1,0,0,0,0,4
4,15,9,5,1,0,0,0,0,4
2,33,18,6,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,95,18,10,0,0,0,1,2,15
2,95,18,8,0,0,0,1,2,15
2,95,18,8,0,0,0,1,2,15
2,95,18,8,0,0,0,1,2,15
2,33,18,4,0,0,0,0,1,5
2,95,18,16,0,0,0,1,2,15
2,95,18,9,0,0,0,1,2,15
2,33,18,4,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,95,18,9,0,0,0,1,2,15
2,95,18,8,0,0,0,1,2,15
2,9,95,7,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
2,9,18,2,1,0,0,0,0,1
2,9,18,1,1,0,0,0,0,1
3,95,113,29,1,0,0,0,2,30
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,47,9,11,1,0,0,0,1,15
4,47,9,11,1,0,0,0,1,15
1,35,6,9,1,0,0,0,5,13
4,1,12,6,0,0,0,0,1,1
1,37,6,7,0,0,0,0,4,13
2,9,95,8,1,0,0,0,0,2
2,9,95,6,1,0,0,0,0,2
3,9,6,3,1,0,0,0,0,3
1,17,6,5,1,0,0,0,2,7
3,1,9,3,0,0,0,0,1,1
1,17,6,4,0,0,0,0,1,7
4,47,9,11,1,0,0,0,1,15
4,15,9,4,1,0,0,0,0,4
4,15,9,4,1,0,0,0,0,4
1,11,6,3,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
4,47,9,10,1,0,0,0,1,15
4,15,9,3,1,0,0,0,0,4
4,15,9,3,1,0,0,0,0,4
2,9,18,2,1,0,0,0,0,1
2,9,18,2,1,0,0,0,0,1
1,29,95,13,1,0,0,0,2,14
2,1,113,8,0,0,0,0,2,2
1,31,95,10,1,0,0,0,0,14
3,33,113,12,0,0,0,0,1,10
3,33,113,11,0,0,0,0,1,10
4,33,27,4,0,0,0,0,1,5
4,33,27,4,0,0,0,0,1,5
3,33,113,12,0,0,0,0,1,10
3,33,113,11,0,0,0,0,1,10
3,33,113,15,0,0,0,0,1,10
4,33,27,6,0,0,0,0,1,5
4,33,27,6,0,0,0,0,1,5
4,33,27,5,1,0,0,0,0,5
4,33,27,6,1,0,0,0,0,5
4,33,27,4,0,0,0,0,1,5
4,33,27,6,1,0,0,0,0,5
2,33,18,5,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,95,18,11,0,0,0,1,2,15
2,95,18,10,0,0,0,1,2,15
2,95,18,10,0,0,0,1,2,15
2,95,18,9,0,0,0,1,2,15
2,33,18,5,0,0,0,0,1,5
2,95,18,10,0,0,0,1,2,15
2,95,18,9,0,0,0,1,2,15
2,33,18,3,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,95,18,10,0,0,0,1,2,15
2,95,18,10,0,0,0,1,2,15
2,9,18,5,1,0,0,0,0,1
2,9,18,3,1,0,0,0,0,1
1,29,95,16,1,0,0,0,2,14
2,1,113,9,0,0,0,0,2,2
1,31,95,12,1,0,0,0,0,14
3,33,113,13,0,0,0,0,1,10
3,33,113,13,0,0,0,0,1,10
4,33,27,5,0,0,0,0,1,5
4,33,27,4,0,0,0,0,1,5
3,33,113,13,0,0,0,0,1,10
3,33,113,12,0,0,0,0,1,10
3,33,113,12,0,0,0,0,1,10
4,33,27,4,0,0,0,0,1,5
4,33,27,4,0,0,0,0,1,5
4,33,27,5,1,0,0,0,0,5
4,33,27,5,1,0,0,0,0,5
4,33,27,5,0,0,0,0,1,5
4,33,27,5,1,0,0,0,0,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
3,47,6,13,0,0,0,1,2,15
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,47,6,12,0,0,0,1,2,15
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
2,9,95,11,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
3,3,6,5,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,47,9,13,1,0,0,0,1,15
4,47,9,13,1,0,0,0,1,15
1,35,6,9,1,0,0,0,5,13
4,1,12,7,0,0,0,0,1,1
1,37,6,8,0,0,0,0,4,13
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,47,9,13,1,0,0,0,1,15
4,47,9,14,1,0,0,0,1,15
1,35,6,10,1,0,0,0,5,13
4,1,12,949,0,0,0,0,1,1
1,37,6,9,0,0,0,0,4,13
2,9,95,9,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
3,3,6,5,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,47,9,41,1,0,0,0,1,15
4,47,9,13,1,0,0,0,1,15
1,35,6,10,1,0,0,0,5,13
4,1,12,7,0,0,0,0,1,1
1,37,6,8,0,0,0,0,4,13
2,9,18,2,1,0,0,0,0,1
2,9,18,2,1,0,0,0,0,1
3,95,113,26,1,0,0,0,2,30
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,47,9,12,1,0,0,0,1,15
4,47,9,11,1,0,0,0,1,15
1,35,6,9,1,0,0,0,5,13
4,1,12,6,0,0,0,0,1,1
1,37,6,8,0,0,0,0,4,13
2,3,3,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,5,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,9,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,5,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,5,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,3,6,5,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,4,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
3,3,6,4,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,9,95,9,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
3,3,6,2,1,0,0,0,0,1
3,3,6,1,1,0,0,0,0,1
4,47,9,12,1,0,0,0,1,15
4,47,9,11,1,0,0,0,1,15
1,35,6,10,1,0,0,0,5,13
4,1,12,7,0,0,0,0,1,1
1,37,6,7,0,0,0,0,4,13
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,3,9,4,1,0,0,0,0,1
4,3,9,4,1,0,0,0,0,1
4,47,9,11,1,0,0,0,1,15
4,3,9,3,1,0,0,0,0,1
4,3,9,6,1,0,0,0,0,1
4,47,9,14,1,0,0,0,1,15
1,35,6,9,1,0,0,0,5,13
4,1,12,7,0,0,0,0,1,1
1,37,6,7,0,0,0,0,4,13
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,1,1,0,0,0,0,1
1,17,6,6,1,0,0,0,2,7
3,1,9,3,0,0,0,0,1,1
1,17,6,4,0,0,0,0,1,7
4,15,9,8,0,0,0,0,1,5
4,15,9,6,0,0,0,0,1,5
4,15,9,7,1,0,0,0,0,5
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
4,15,9,6,1,0,0,0,0,5
4,15,9,6,0,0,0,0,1,5
4,15,9,5,1,0,0,0,0,5
2,9,18,2,1,0,0,0,0,1
2,9,18,2,1,0,0,0,0,1
3,95,113,25,1,0,0,0,2,30
2,9,18,2,1,0,0,0,0,1
2,9,18,2,1,0,0,0,0,1
3,9,113,9,1,0,0,0,0,2
3,9,113,9,1,0,0,0,0,2
3,95,113,847,1,0,0,0,2,30
2,9,18,2,1,0,0,0,0,1
2,9,18,2,1,0,0,0,0,1
2,21,18,3,1,0,0,0,0,3
1,29,95,14,1,0,0,0,2,14
2,1,113,8,0,0,0,0,2,2
1,31,95,11,1,0,0,0,0,14
3,95,113,24,1,0,0,0,2,30
3,31,113,12,1,0,0,0,0,8
3,31,113,10,1,0,0,0,0,8
3,31,113,10,1,0,0,0,0,8
3,31,113,10,1,0,0,0,0,8
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,9,95,7,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
2,9,95,8,1,0,0,0,0,2
2,9,95,8,1,0,0,0,0,2
2,95,95,22,1,0,0,0,2,30
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,5,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,21,18,3,1,0,0,0,0,3
2,95,95,21,1,0,0,0,2,30
2,31,95,10,1,0,0,0,0,8
2,31,95,9,1,0,0,0,0,8
2,33,18,5,0,0,0,0,1,5
2,33,18,6,0,0,0,0,1,5
2,33,18,5,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,95,18,10,0,0,0,1,2,15
2,33,18,3,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,33,18,5,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,95,18,10,0,0,0,1,2,15
2,33,18,4,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,9,95,8,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
2,95,95,20,1,0,0,0,2,30
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,5
3,15,9,5,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,4,1,0,0,0,0,4
3,15,9,3,1,0,0,0,0,4
2,21,18,3,1,0,0,0,0,3
2,95,95,21,1,0,0,0,2,30
2,31,95,10,1,0,0,0,0,8
2,31,95,8,1,0,0,0,0,8
2,21,18,3,1,0,0,0,0,3
2,95,95,20,1,0,0,0,2,30
2,31,95,9,1,0,0,0,0,8
2,31,95,8,1,0,0,0,0,8
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,4,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,4
2,15,6,5,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,4,1,0,0,0,0,4
3,15,9,3,1,0,0,0,0,4
2,21,18,3,1,0,0,0,0,3
2,95,95,22,1,0,0,0,2,30
2,31,95,11,1,0,0,0,0,8
2,31,95,9,1,0,0,0,0,8
2,21,18,6,1,0,0,0,0,3
2,95,95,27,1,0,0,0,2,30
2,31,95,11,1,0,0,0,0,8
2,31,95,9,1,0,0,0,0,8
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,1,1,0,0,0,0,1
2,9,95,9,1,0,0,0,0,2
2,9,95,8,1,0,0,0,0,2
2,9,18,2,1,0,0,0,0,1
2,9,18,2,1,0,0,0,0,1
3,95,113,25,1,0,0,0,2,30
2,9,18,3,1,0,0,0,0,1
2,9,18,2,1,0,0,0,0,1
3,9,113,9,1,0,0,0,0,2
3,9,113,9,1,0,0,0,0,2
3,95,113,25,1,0,0,0,2,30
2,9,18,2,1,0,0,0,0,1
2,9,18,3,1,0,0,0,0,1
2,21,18,5,1,0,0,0,0,3
1,29,95,15,1,0,0,0,2,14
2,1,113,8,0,0,0,0,2,2
1,31,95,11,1,0,0,0,0,14
3,95,113,26,1,0,0,0,2,30
3,31,113,10,1,0,0,0,0,8
3,31,113,9,1,0,0,0,0,8
3,31,113,9,1,0,0,0,0,8
3,31,113,9,1,0,0,0,0,8
3,3,6,2,1,0,0,0,0,1
3,3,6,1,1,0,0,0,0,1
4,47,9,11,1,0,0,0,1,15
4,47,9,13,1,0,0,0,1,15
1,35,6,9,1,0,0,0,5,13
4,1,12,6,0,0,0,0,1,1
1,37,6,8,0,0,0,0,4,13
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,3,9,3,1,0,0,0,0,1
4,3,9,4,1,0,0,0,0,1
4,47,9,11,1,0,0,0,1,15
4,3,9,3,1,0,0,0,0,1
4,3,9,3,1,0,0,0,0,1
4,47,9,15,1,0,0,0,1,15
1,35,6,8,1,0,0,0,5,13
4,1,12,6,0,0,0,0,1,1
1,37,6,7,0,0,0,0,4,13
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
1,17,6,6,1,0,0,0,2,7
3,1,9,4,0,0,0,0,1,1
1,17,6,5,0,0,0,0,1,7
4,15,9,7,0,0,0,0,1,5
4,15,9,6,0,0,0,0,1,5
4,15,9,5,1,0,0,0,0,5
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
4,15,9,5,1,0,0,0,0,5
4,15,9,5,0,0,0,0,1,5
4,15,9,5,1,0,0,0,0,5
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,9,95,8,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
2,9,95,9,1,0,0,0,0,2
2,9,95,8,1,0,0,0,0,2
2,95,95,22,1,0,0,0,2,30
2,21,18,4,1,0,0,0,0,3
2,95,95,25,1,0,0,0,2,30
2,31,95,10,1,0,0,0,0,8
2,31,95,8,1,0,0,0,0,8
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,4
2,15,6,6,1,0,0,0,0,5
3,15,9,4,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
3,47,6,12,0,0,0,1,2,15
3,15,6,4,0,0,0,0,1,5
3,15,6,20,0,0,0,0,1,5
3,15,6,5,0,0,0,0,1,5
3,47,6,11,0,0,0,1,2,15
3,47,6,9,0,0,0,1,2,15
3,47,6,10,0,0,0,1,2,15
3,47,6,9,0,0,0,1,2,15
3,15,6,3,1,0,0,0,0,4
3,15,6,778,1,0,0,0,0,4
3,15,6,5,1,0,0,0,0,4
3,15,6,4,1,0,0,0,0,4
3,47,6,11,0,0,0,1,2,15
3,15,6,4,0,0,0,0,1,5
3,47,6,10,0,0,0,1,2,15
3,47,6,9,0,0,0,1,2,15
3,15,6,3,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,47,6,9,0,0,0,1,2,15
3,47,6,9,0,0,0,1,2,15
3,15,6,3,1,0,0,0,0,4
3,15,6,3,1,0,0,0,0,4
3,15,6,2,1,0,0,0,0,4
3,15,6,3,1,0,0,0,0,4
2,9,95,9,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
2,95,95,22,1,0,0,0,2,30
2,21,18,3,1,0,0,0,0,3
2,95,95,24,1,0,0,0,2,30
2,31,95,10,1,0,0,0,0,8
2,31,95,9,1,0,0,0,0,8
2,21,18,3,1,0,0,0,0,3
2,95,95,21,1,0,0,0,2,30
2,31,95,9,1,0,0,0,0,8
2,31,95,8,1,0,0,0,0,8
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,6,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,2,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,4,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,21,18,3,1,0,0,0,0,3
2,95,95,23,1,0,0,0,2,30
2,31,95,10,1,0,0,0,0,8
2,31,95,8,1,0,0,0,0,8
2,21,18,3,1,0,0,0,0,3
2,95,95,21,1,0,0,0,2,30
2,31,95,14,1,0,0,0,0,8
2,31,95,13,1,0,0,0,0,8
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,4,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,5,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,9,95,8,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
3,3,6,4,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
4,47,9,13,1,0,0,0,1,15
4,47,9,12,1,0,0,0,1,15
1,35,6,10,1,0,0,0,5,13
4,1,12,6,0,0,0,0,1,1
1,37,6,9,0,0,0,0,4,13
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,3,9,4,1,0,0,0,0,1
4,3,9,4,1,0,0,0,0,1
4,47,9,11,1,0,0,0,1,15
4,3,9,4,1,0,0,0,0,1
4,3,9,3,1,0,0,0,0,1
4,47,9,11,1,0,0,0,1,15
1,35,6,10,1,0,0,0,5,13
4,1,12,7,0,0,0,0,1,1
1,37,6,8,0,0,0,0,4,13
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,1,1,0,0,0,0,1
1,17,6,9,1,0,0,0,2,7
3,1,9,5,0,0,0,0,1,1
1,17,6,6,0,0,0,0,1,7
4,15,9,8,0,0,0,0,1,5
4,15,9,6,0,0,0,0,1,5
4,15,9,5,1,0,0,0,0,5
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
4,15,9,5,1,0,0,0,0,5
4,15,9,5,0,0,0,0,1,5
4,15,9,5,1,0,0,0,0,5
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
4,47,9,12,1,0,0,0,1,15
4,47,9,11,1,0,0,0,1,15
1,35,6,9,1,0,0,0,5,13
4,1,12,7,0,0,0,0,1,1
1,37,6,8,0,0,0,0,4,13
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
4,3,9,4,1,0,0,0,0,1
4,3,9,4,1,0,0,0,0,1
4,47,9,12,1,0,0,0,1,15
4,3,9,3,1,0,0,0,0,1
4,3,9,4,1,0,0,0,0,1
4,47,9,11,1,0,0,0,1,15
1,35,6,8,1,0,0,0,5,13
4,1,12,7,0,0,0,0,1,1
1,37,6,8,0,0,0,0,4,13
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,1,1,0,0,0,0,1
1,17,6,6,1,0,0,0,2,7
3,1,9,4,0,0,0,0,1,1
1,17,6,5,0,0,0,0,1,7
4,15,9,7,0,0,0,0,1,5
4,15,9,6,0,0,0,0,1,5
4,15,9,5,1,0,0,0,0,5
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
4,15,9,6,1,0,0,0,0,5
4,15,9,5,0,0,0,0,1,5
4,15,9,5,1,0,0,0,0,5
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,9,95,8,1,0,0,0,0,2
2,9,95,6,1,0,0,0,0,2
2,9,95,8,1,0,0,0,0,2
2,9,95,8,1,0,0,0,0,2
2,95,95,23,1,0,0,0,2,30
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,5,1,0,0,0,0,5
3,15,9,5,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,4,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
3,47,6,11,0,0,0,1,2,15
3,15,6,7,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,6,0,0,0,0,1,5
3,15,6,5,0,0,0,0,1,5
3,47,6,10,0,0,0,1,2,15
3,15,6,4,0,0,0,0,1,5
3,15,6,5,0,0,0,0,1,5
3,15,6,5,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
3,47,6,10,0,0,0,1,2,15
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,6,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,47,6,15,0,0,0,1,2,15
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
2,9,95,7,1,0,0,0,0,2
2,9,95,7,1,0,0,0,0,2
2,95,95,22,1,0,0,0,2,30
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,5,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,4,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,5,1,0,0,0,0,4
3,15,9,3,1,0,0,0,0,4
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,2,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,5
3,15,9,4,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,5,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,4,1,0,0,0,0,5
3,15,9,5,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,4
2,15,6,5,1,0,0,0,0,4
2,15,6,6,1,0,0,0,0,5
3,15,9,5,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,4
2,15,6,3,1,0,0,0,0,5
3,15,9,6,1,0,0,0,0,4
3,15,9,4,1,0,0,0,0,4
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,4,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
1,11,6,3,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,3,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,5,0,0,0,0,1,5
2,15,3,5,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,15,3,2,0,0,0,0,1,5
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,1,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
1,3,6,2,1,0,0,0,0,1
1,15,3,3,0,0,0,0,1,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,3,6,3,1,0,0,0,0,1
1,15,3,4,0,0,0,0,1,5
2,15,6,4,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,1,1,0,0,0,0,1
2,3,6,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,3,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,9,4,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,41,9,11,1,0,0,0,0,13
2,3,6,2,1,0,0,0,0,1
3,41,9,11,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,9,4,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
1,23,9,9,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,8,1,0,0,0,0,9
3,41,9,11,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
1,3,6,2,1,0,0,0,0,1
1,15,3,3,0,0,0,0,1,5
3,41,6,7,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
2,3,3,3,1,0,0,0,0,1
1,11,9,8,1,0,0,0,1,5
2,1,9,6,0,0,0,0,1,1
1,11,9,7,1,0,0,0,0,5
3,15,9,7,1,0,0,0,0,5
3,41,9,11,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,9,9,1,0,0,0,1,5
2,1,9,6,0,0,0,0,1,1
1,11,9,7,1,0,0,0,0,5
3,15,9,7,1,0,0,0,0,5
3,41,9,11,1,0,0,0,0,13
2,41,6,10,0,0,0,0,1,13
2,15,6,4,1,0,0,0,0,5
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,7,0,0,0,0,1,13
2,41,6,7,0,0,0,0,1,13
1,3,6,3,1,0,0,0,0,1
1,15,3,4,0,0,0,0,1,5
2,41,6,7,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,7,0,0,0,0,1,13
2,15,6,3,1,0,0,0,0,5
2,41,6,7,0,0,0,0,1,13
2,41,6,7,0,0,0,0,1,13
2,3,9,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,9,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
3,15,9,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,9,6,3,1,0,0,0,0,3
2,3,9,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
1,17,9,9,1,0,0,0,1,7
2,1,9,5,0,0,0,0,1,1
1,19,9,7,1,0,0,0,0,7
3,15,9,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
1,3,6,7,1,0,0,0,0,1
1,9,3,3,0,0,0,0,1,3
3,15,6,9,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
1,11,9,5,1,0,0,0,1,5
2,1,9,3,0,0,0,0,1,1
1,11,9,4,1,0,0,0,0,5
3,9,9,4,1,0,0,0,0,3
3,15,9,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,11,9,5,1,0,0,0,1,5
2,1,9,3,0,0,0,0,1,1
1,11,9,4,1,0,0,0,0,5
3,9,9,4,1,0,0,0,0,3
3,15,9,5,1,0,0,0,0,5
2,15,6,4,0,0,0,0,1,5
2,9,6,3,1,0,0,0,0,3
2,15,6,3,0,0,0,0,1,5
2,15,6,3,0,0,0,0,1,5
2,15,6,4,0,0,0,0,1,5
2,15,6,4,0,0,0,0,1,5
1,3,6,2,1,0,0,0,0,1
1,9,3,2,0,0,0,0,1,3
2,15,6,4,0,0,0,0,1,5
2,15,6,4,0,0,0,0,1,5
2,15,6,3,0,0,0,0,1,5
2,9,6,2,1,0,0,0,0,3
2,15,6,3,0,0,0,0,1,5
2,15,6,4,0,0,0,0,1,5
2,3,6,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
3,15,9,9,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,35,9,10,1,0,0,0,0,11
2,3,6,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
1,23,9,8,1,0,0,0,1,9
2,1,9,5,0,0,0,0,1,1
1,25,9,7,1,0,0,0,0,9
3,15,9,7,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,11,33,9,1,0,0,0,2,10
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
1,3,6,2,1,0,0,0,0,1
1,15,3,3,0,0,0,0,1,5
3,35,6,7,0,0,0,0,1,11
3,15,6,4,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
3,15,6,3,0,0,0,0,1,5
3,15,6,4,0,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,11,6,7,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,0,0,0,0,1,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,1,0,0,0,0,5
2,15,6,5,0,0,0,0,1,5
2,15,6,5,1,0,0,0,0,5
2,35,6,10,0,0,0,0,1,11
2,35,6,10,0,0,0,0,1,11
2,35,6,6,0,0,0,0,1,11
2,35,6,6,0,0,0,0,1,11
1,3,6,3,1,0,0,0,0,1
1,15,3,6,0,0,0,0,1,5
2,35,6,10,0,0,0,0,1,11
2,35,6,9,0,0,0,0,1,11
2,15,6,6,0,0,0,0,1,5
2,15,6,4,1,0,0,0,0,5
2,35,6,7,0,0,0,0,1,11
2,35,6,7,0,0,0,0,1,11
2,9,3,3,1,0,0,0,1,3
2,9,9,5,1,0,0,0,2,6
3,3,12,3,1,0,0,0,0,2
2,9,3,3,1,0,0,0,1,3
3,3,6,2,1,0,0,0,0,1
2,9,3,2,1,0,0,0,1,3
2,9,3,2,1,0,0,0,1,3
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,3,6,2,1,0,0,0,0,1
1,19,3,5,1,0,0,0,2,7
3,3,12,3,1,0,0,0,0,2
1,19,3,4,1,0,0,0,2,7
3,3,12,3,1,0,0,0,0,2
3,9,15,5,1,0,0,0,0,6
2,13,9,7,1,0,0,1,4,10
2,19,6,4,1,0,0,0,1,7
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
1,19,3,4,1,0,0,0,2,7
2,1,12,2,0,0,0,0,2,2
1,19,3,4,1,0,0,0,1,7
3,3,12,3,0,0,0,0,1,2
3,3,12,3,1,0,0,0,0,2
3,3,12,3,0,0,0,0,1,2
3,3,12,2,1,0,0,0,0,2
2,3,9,3,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
3,9,12,6,0,0,0,0,1,6
3,3,12,3,0,0,0,0,1,2
3,3,12,3,0,0,0,0,1,2
2,3,3,1,1,0,0,0,0,1
2,9,3,2,0,0,0,0,1,3
2,3,3,1,1,0,0,0,0,1
2,9,3,2,0,0,0,0,1,3
2,3,3,1,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,3,3,2,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
1,3,9,2,0,0,0,0,1,2
1,9,3,3,1,0,0,0,1,3
1,3,9,2,0,0,0,0,1,2
1,9,3,3,1,0,0,0,1,3
1,3,9,3,0,0,0,0,1,2
1,9,3,3,1,0,0,0,1,3
3,9,12,5,0,0,0,0,1,6
3,3,12,5,0,0,0,0,1,2
3,3,12,4,0,0,0,0,1,2
2,3,3,2,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,9,3,3,0,0,0,0,1,3
2,3,3,2,1,0,0,0,0,1
2,9,3,2,0,0,0,0,1,3
2,3,3,1,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
1,19,3,6,1,0,0,0,2,7
3,3,12,4,1,0,0,0,0,2
1,19,3,6,1,0,0,0,2,7
3,3,12,3,1,0,0,0,0,2
3,9,15,5,1,0,0,0,0,6
2,13,9,7,1,0,0,1,4,10
2,19,6,5,1,0,0,0,1,7
2,3,9,2,0,0,0,0,1,2
2,3,9,2,0,0,0,0,1,2
1,19,3,4,1,0,0,0,2,7
2,1,12,3,0,0,0,0,2,2
1,19,3,3,1,0,0,0,1,7
3,3,12,2,0,0,0,0,1,2
3,3,12,2,1,0,0,0,0,2
3,3,12,2,0,0,0,0,1,2
3,3,12,2,1,0,0,0,0,2
1,3,9,3,0,0,0,0,1,2
1,9,3,3,1,0,0,0,1,3
2,3,3,1,0,0,0,0,1,1
2,3,3,2,1,0,0,0,0,1
2,9,3,3,0,0,0,0,1,3
2,3,3,1,1,0,0,0,0,1
2,9,3,2,0,0,0,0,1,3
2,9,3,2,0,0,0,0,1,3
2,9,3,2,0,0,0,0,1,3
2,9,3,2,0,0,0,0,1,3
2,9,3,3,0,0,0,0,1,3
2,9,3,2,0,0,0,0,1,3
2,3,3,2,0,0,0,0,1,1
2,3,3,2,1,0,0,0,0,1
2,9,3,3,0,0,0,0,1,3
2,3,3,1,1,0,0,0,0,1
2,9,3,2,0,0,0,0,1,3
2,9,3,2,0,0,0,0,1,3
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,9,4,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,41,9,13,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
3,3,9,6,1,0,0,0,0,1
3,41,9,12,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,9,8,1,0,0,0,1,5
2,1,9,5,0,0,0,0,1,1
1,11,9,8,1,0,0,0,0,5
3,41,9,12,1,0,0,0,0,13
2,3,6,2,1,0,0,0,0,1
3,41,9,12,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
3,3,9,6,1,0,0,0,0,1
3,41,9,13,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,23,9,14,1,0,0,0,1,9
2,1,9,8,0,0,0,0,1,1
1,25,9,11,1,0,0,0,0,9
3,41,9,15,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,41,6,10,0,0,0,0,1,13
3,41,6,11,0,0,0,0,1,13
3,41,6,12,0,0,0,0,1,13
3,15,6,5,1,0,0,0,0,5
3,41,6,9,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,9,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
1,23,9,10,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,9,1,0,0,0,0,9
3,41,9,19,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
1,3,6,2,1,0,0,0,0,1
1,15,3,3,0,0,0,0,1,5
3,41,6,9,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
2,3,6,3,1,0,0,0,0,1
1,23,9,10,1,0,0,0,1,9
2,1,9,5,0,0,0,0,1,1
1,25,9,9,1,0,0,0,0,9
3,41,9,12,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
1,3,6,2,1,0,0,0,0,1
1,15,3,3,0,0,0,0,1,5
3,41,6,8,0,0,0,0,1,13
3,41,6,9,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
2,41,6,13,0,0,0,0,1,13
1,3,6,3,1,0,0,0,0,1
1,15,3,3,0,0,0,0,1,5
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,7,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,7,0,0,0,0,1,13
2,41,3,7,0,0,0,0,3,13
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,3,7,0,0,0,0,3,13
2,3,3,3,1,0,0,0,0,1
1,11,9,11,1,0,0,0,1,5
2,1,9,4,0,0,0,0,1,1
1,11,9,7,1,0,0,0,0,5
3,15,9,6,1,0,0,0,0,5
3,41,9,11,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,9,8,1,0,0,0,1,5
2,1,9,5,0,0,0,0,1,1
1,11,9,6,1,0,0,0,0,5
3,15,9,7,1,0,0,0,0,5
3,41,9,11,1,0,0,0,0,13
2,41,6,9,0,0,0,0,1,13
2,15,6,4,1,0,0,0,0,5
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,9,0,0,0,0,1,13
1,3,6,3,1,0,0,0,0,1
1,15,3,3,0,0,0,0,1,5
2,41,6,9,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,9,0,0,0,0,1,13
2,15,6,4,1,0,0,0,0,5
2,41,6,9,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,3,3,1,1,0,0,0,0,1
1,11,9,8,1,0,0,0,1,5
2,1,9,5,0,0,0,0,1,1
1,11,9,6,1,0,0,0,0,5
3,15,9,7,1,0,0,0,0,5
3,41,9,11,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,9,8,1,0,0,0,1,5
2,1,9,5,0,0,0,0,1,1
1,11,9,6,1,0,0,0,0,5
3,15,9,8,1,0,0,0,0,5
3,41,9,11,1,0,0,0,0,13
2,41,6,9,0,0,0,0,1,13
2,15,6,4,1,0,0,0,0,5
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,9,0,0,0,0,1,13
2,41,6,9,0,0,0,0,1,13
1,3,6,2,1,0,0,0,0,1
1,15,3,4,0,0,0,0,1,5
2,41,6,9,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,41,6,8,0,0,0,0,1,13
2,15,6,7,1,0,0,0,0,5
2,41,6,12,0,0,0,0,1,13
2,41,6,9,0,0,0,0,1,13
2,21,21,10,1,0,0,0,1,14
2,21,21,11,1,0,0,0,1,14
2,21,6,6,1,0,0,0,0,7
2,21,3,5,1,0,0,0,1,7
3,15,6,7,1,0,0,0,0,5
2,21,3,6,1,0,0,0,1,7
3,21,6,7,1,0,0,0,0,7
3,15,6,5,1,0,0,0,0,5
2,21,3,5,1,0,0,0,1,7
2,3,3,1,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,21,6,6,1,0,0,0,1,7
3,15,9,8,1,0,0,0,0,5
2,21,3,5,1,0,0,0,1,7
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,35,9,11,1,0,0,0,0,11
2,21,6,6,1,0,0,0,1,7
3,21,9,10,1,0,0,0,0,7
3,15,9,8,1,0,0,0,0,5
2,21,3,5,1,0,0,0,1,7
3,15,6,7,1,0,0,0,0,5
3,21,6,6,1,0,0,0,0,7
3,15,6,4,1,0,0,0,0,5
3,35,9,10,1,0,0,0,0,11
2,21,6,6,1,0,0,0,1,7
2,15,6,4,1,0,0,0,0,5
1,23,9,10,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,8,1,0,0,0,0,9
3,35,9,10,1,0,0,0,0,11
2,21,3,5,1,0,0,0,1,7
2,3,3,1,1,0,0,0,0,1
1,11,33,9,1,0,0,0,2,10
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,6,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
3,15,6,4,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,0,0,0,0,1,5
3,15,6,4,1,0,0,0,0,5
2,21,21,10,1,0,0,0,1,14
2,21,21,10,1,0,0,0,1,14
2,21,6,5,1,0,0,0,0,7
2,21,3,5,1,0,0,0,1,7
1,1,0,1,1,0,0,0,0,1
2,21,3,4,1,0,0,0,1,7
2,21,6,5,1,0,0,0,0,7
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
1,15,6,4,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,9,1,0,0,0,0,11
2,33,6,11,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
2,15,6,5,0,0,0,0,1,5
1,3,6,3,1,0,0,0,0,1
1,15,3,3,0,0,0,0,1,5
2,35,6,8,0,0,0,0,1,11
2,15,6,4,0,0,0,0,1,5
2,15,6,4,0,0,0,0,1,5
2,15,6,4,0,0,0,0,1,5
2,15,6,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,6,4,0,0,0,0,1,5
2,15,6,4,0,0,0,0,1,5
2,15,6,5,0,0,0,0,1,5
2,35,6,7,0,0,0,0,1,11
2,15,6,4,0,0,0,0,1,5
2,15,6,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,21,3,5,1,0,0,0,1,7
2,21,3,5,1,0,0,0,1,7
2,21,6,5,1,0,0,0,0,7
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
1,15,6,5,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,9,1,0,0,0,0,11
2,33,6,8,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
2,15,6,5,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
2,33,6,11,1,0,0,0,1,11
3,35,9,12,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
1,15,6,4,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,9,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
2,33,6,8,1,0,0,0,1,11
1,15,6,4,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,9,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
2,15,6,5,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,3,3,3,1,0,0,0,0,1
2,33,6,11,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
1,15,6,5,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,9,1,0,0,0,0,11
2,9,9,5,1,0,0,0,2,6
2,9,9,5,1,0,0,0,2,6
2,9,3,4,1,0,0,0,1,3
2,9,9,5,1,0,0,0,2,6
3,3,12,3,1,0,0,0,0,2
2,9,9,4,1,0,0,0,2,6
3,9,12,5,1,0,0,0,1,6
3,3,12,3,1,0,0,0,0,2
2,9,9,5,1,0,0,0,2,6
2,9,9,5,1,0,0,0,2,6
1,19,3,5,1,0,0,0,2,7
2,1,12,3,0,0,0,0,2,2
1,19,3,4,1,0,0,0,1,7
3,3,12,3,1,0,0,0,0,2
2,9,3,3,1,0,0,0,1,3
3,3,6,6,1,0,0,0,0,1
2,9,3,3,1,0,0,0,1,3
3,9,6,3,1,0,0,0,0,3
3,3,6,2,1,0,0,0,0,1
2,9,3,3,1,0,0,0,1,3
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,9,6,3,1,0,0,0,0,3
2,9,9,5,1,0,0,0,2,6
2,9,9,5,1,0,0,0,2,6
2,9,3,3,1,0,0,0,1,3
2,9,3,4,1,0,0,0,1,3
1,11,6,5,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,3,6,2,1,0,0,0,0,1
2,9,3,3,1,0,0,0,1,3
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,3,6,3,1,0,0,0,0,1
2,9,3,3,1,0,0,0,1,3
2,3,3,1,0,0,0,0,1,1
2,9,3,3,0,0,0,0,1,3
2,3,3,2,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,3,9,3,0,0,0,0,1,2
2,3,3,1,0,0,0,0,1,1
1,3,9,2,0,0,0,0,1,2
1,9,3,2,1,0,0,0,1,3
2,3,3,1,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,9,3,2,0,0,0,0,1,3
2,3,3,1,0,0,0,0,1,1
2,3,3,1,0,0,0,0,1,1
2,9,3,3,1,0,0,0,1,3
2,3,3,1,1,0,0,0,0,1
2,9,9,7,1,0,0,0,2,6
2,3,3,2,1,0,0,0,0,1
2,9,9,5,1,0,0,0,2,6
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
2,3,3,1,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
2,9,9,5,1,0,0,0,2,6
2,3,3,2,1,0,0,0,0,1
2,9,9,5,1,0,0,0,2,6
2,3,3,1,1,0,0,0,0,1
2,9,9,5,1,0,0,0,2,6
2,3,3,2,1,0,0,0,0,1
2,9,9,5,1,0,0,0,2,6
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
2,3,3,2,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
2,9,9,5,1,0,0,0,2,6
2,3,3,2,1,0,0,0,0,1
2,9,9,4,1,0,0,0,2,6
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,8,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
1,12,8,5,1,0,0,0,1,5
2,1,8,2,0,0,0,0,1,1
1,12,8,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
1,4,8,3,1,0,0,0,0,1
1,18,4,4,0,0,0,0,1,5
1,4,8,2,1,0,0,0,0,1
1,27,4,4,0,0,0,0,1,7
2,1,6,3,1,0,0,0,0,1
1,4,8,2,1,0,0,0,0,1
1,18,4,4,0,0,0,0,1,5
1,4,8,3,1,0,0,0,0,1
1,27,4,5,0,0,0,0,1,7
2,1,6,3,1,0,0,0,0,1
1,4,8,2,1,0,0,0,0,1
1,18,4,4,0,0,0,0,1,5
1,4,8,2,1,0,0,0,0,1
1,27,4,5,0,0,0,0,1,7
1,4,8,2,1,0,0,0,0,1
1,18,4,3,0,0,0,0,1,5
1,4,8,2,1,0,0,0,0,1
1,27,4,4,0,0,0,0,1,7
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,4,4,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
1,9,6,4,1,0,0,0,0,3
1,23,6,5,1,0,0,0,0,7
2,3,6,2,1,0,0,0,0,1
1,9,6,4,1,0,0,0,0,3
1,23,6,5,1,0,0,0,0,7
2,15,6,5,1,0,0,0,0,5
1,9,6,3,1,0,0,0,0,3
1,23,6,4,1,0,0,0,0,7
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,4,8,2,1,0,0,0,0,1
1,18,4,5,0,0,0,0,1,5
1,4,8,4,1,0,0,0,0,1
1,27,4,6,0,0,0,0,1,7
1,15,6,5,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,4,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,4,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,5,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,8,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,10,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,608,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,7,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,9,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,694,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,9,6,4,1,0,0,0,0,3
1,15,6,4,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,9,6,4,1,0,0,0,0,3
1,23,6,6,1,0,0,0,0,7
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,15,6,8,1,0,0,0,0,5
1,23,6,8,1,0,0,0,0,7
1,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
1,23,6,8,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,4,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
1,9,6,6,1,0,0,0,0,3
1,23,6,8,1,0,0,0,0,7
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,15,6,5,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,1,6,2,1,0,0,0,0,1
1,3,6,3,1,0,0,0,0,1
1,15,3,4,0,0,0,0,1,5
1,12,8,6,1,0,0,0,1,5
2,1,8,3,0,0,0,0,1,1
1,12,8,4,1,0,0,0,0,5
1,3,6,2,1,0,0,0,0,1
1,15,3,4,0,0,0,0,1,5
3,18,8,5,1,0,0,0,0,5
1,3,6,3,1,0,0,0,0,1
1,15,3,4,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,4,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,8,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,8,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,6,4,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,4,4,3,1,0,0,0,0,1
2,3,6,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,8,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,4,4,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,4,4,3,1,0,0,0,0,1
2,4,4,2,1,0,0,0,0,1
2,4,4,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,7,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,15,0,5,0,0,0,0,3,5
2,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,15,0,4,0,0,0,0,3,5
2,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,15,0,7,0,0,0,0,3,5
2,15,6,8,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,10,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,8,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,6,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,4,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,4,4,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,861,1,0,0,0,0,5
2,3,6,4,1,0,0,0,0,1
2,15,3,6,0,0,0,0,1,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,11,1,0,0,0,0,5
2,15,6,16,1,0,0,0,0,5
2,15,6,11,1,0,0,0,0,5
2,15,3,7,0,0,0,0,1,5
2,3,6,4,1,0,0,0,0,1
2,15,3,5,0,0,0,0,1,5
2,3,3,11,1,0,0,0,0,1
2,15,6,10,1,0,0,0,0,5
2,15,6,9,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,6,4,1,0,0,0,0,1
2,15,3,6,0,0,0,0,1,5
2,3,6,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,8,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,15,6,9,1,0,0,0,0,5
2,3,6,4,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,11,1,0,0,0,0,5
2,3,6,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,15,6,9,1,0,0,0,0,5
2,15,6,11,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
1,23,6,7,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,18,8,6,1,0,0,0,0,5
2,15,3,5,0,0,0,0,1,5
2,3,6,5,1,0,0,0,0,1
2,15,3,5,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,15,3,5,0,0,0,0,1,5
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,3,6,0,0,0,0,1,5
2,3,6,3,1,0,0,0,0,1
2,15,3,5,0,0,0,0,1,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,4,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,3,5,0,0,0,0,1,5
2,3,6,8,1,0,0,0,0,1
1,3,6,2,1,0,0,0,0,1
1,15,3,5,0,0,0,0,1,5
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
1,3,6,4,1,0,0,0,0,1
1,15,3,5,0,0,0,0,1,5
2,15,3,5,0,0,0,0,1,5
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,639,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,6,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
1,4,8,3,1,0,0,0,0,1
1,18,4,4,0,0,0,0,1,5
1,4,8,2,1,0,0,0,0,1
1,27,4,6,0,0,0,0,1,7
2,1,6,3,1,0,0,0,0,1
1,4,8,3,1,0,0,0,0,1
1,18,4,4,0,0,0,0,1,5
1,4,8,2,1,0,0,0,0,1
1,27,4,6,0,0,0,0,1,7
1,4,8,3,1,0,0,0,0,1
1,18,4,4,0,0,0,0,1,5
1,4,8,3,1,0,0,0,0,1
1,27,4,6,0,0,0,0,1,7
1,4,8,3,1,0,0,0,0,1
1,18,4,4,0,0,0,0,1,5
1,4,8,2,1,0,0,0,0,1
1,27,4,7,0,0,0,0,1,7
2,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
1,23,6,7,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
1,23,6,7,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
1,23,6,9,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,7,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,6,4,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,3,9,0,0,0,0,1,5
2,15,3,5,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,7,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,3,7,0,0,0,0,1,5
2,15,3,7,0,0,0,0,1,5
2,3,6,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,7,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,7,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,6,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,4,1,0,0,0,0,1
3,3,6,4,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,9,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,7,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,15,6,9,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,9,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,18,8,6,1,0,0,0,0,5
2,18,8,376,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,9,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,10,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,3,3,5,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,4,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
3,15,6,8,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,1,4,3,1,0,0,0,0,1
2,1,4,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,1,4,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,4,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,1,4,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,1,4,1,1,0,0,0,0,1
2,1,4,2,1,0,0,0,0,1
3,41,9,12,1,0,0,0,0,13
3,15,6,4,1,0,0,0,0,5
3,41,9,12,1,0,0,0,0,13
3,15,6,4,1,0,0,0,0,5
2,41,9,11,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
1,23,9,9,1,0,0,0,1,9
2,1,9,5,0,0,0,0,1,1
1,25,9,8,1,0,0,0,0,9
3,41,9,10,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,41,6,7,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,15,6,3,1,0,0,0,0,5
3,41,6,7,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,41,9,11,1,0,0,0,0,13
3,41,9,10,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,9,7,1,0,0,0,1,5
2,1,9,5,0,0,0,0,1,1
1,11,9,6,1,0,0,0,0,5
3,41,9,10,1,0,0,0,0,13
3,41,9,10,1,0,0,0,0,13
3,15,6,5,1,0,0,0,0,5
3,41,9,12,1,0,0,0,0,13
3,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
1,23,9,9,1,0,0,0,1,9
2,1,9,5,0,0,0,0,1,1
1,25,9,7,1,0,0,0,0,9
3,41,9,10,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,41,6,7,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,15,6,3,1,0,0,0,0,5
3,41,6,7,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
2,1,4,2,1,0,0,0,0,1
2,48,12,11,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,41,9,10,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,41,9,9,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,41,9,10,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,41,9,8,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,41,9,15,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,41,9,10,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,11,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,41,9,10,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,48,12,12,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,83,9,444,1,0,0,0,0,25
2,3,3,3,1,0,0,0,0,1
2,41,9,13,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,83,9,14,1,0,0,0,0,25
2,3,3,1,1,0,0,0,0,1
2,41,9,11,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,83,9,14,1,0,0,0,0,25
2,3,3,1,1,0,0,0,0,1
2,41,9,11,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,83,9,15,1,0,0,0,0,25
2,3,3,1,1,0,0,0,0,1
2,41,9,12,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,83,9,21,1,0,0,0,0,25
2,3,3,1,1,0,0,0,0,1
2,41,9,13,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,83,9,15,1,0,0,0,0,25
2,3,3,1,1,0,0,0,0,1
2,41,9,12,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,11,1,0,0,0,0,13
2,15,6,5,1,0,0,0,0,5
2,41,9,13,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,10,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,9,1,0,0,0,0,13
3,83,9,17,1,0,0,0,0,25
3,83,9,17,1,0,0,0,0,25
2,3,3,3,1,0,0,0,0,1
1,11,9,8,1,0,0,0,1,5
2,1,9,6,0,0,0,0,1,1
1,11,9,7,1,0,0,0,0,5
3,41,9,10,1,0,0,0,0,13
3,83,9,16,1,0,0,0,0,25
3,15,6,4,1,0,0,0,0,5
3,83,9,17,1,0,0,0,0,25
3,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
1,23,9,9,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,7,1,0,0,0,0,9
3,41,9,17,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,41,6,8,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,15,6,7,1,0,0,0,0,5
3,41,6,7,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
2,1,4,1,1,0,0,0,0,1
2,96,12,14,1,0,0,0,0,25
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,41,9,10,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,41,9,15,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
2,41,9,9,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,41,9,9,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,41,9,11,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,41,9,10,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,11,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,41,9,10,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
3,41,9,11,1,0,0,0,0,13
3,15,6,5,1,0,0,0,0,5
3,41,9,12,1,0,0,0,0,13
3,15,6,5,1,0,0,0,0,5
2,41,9,11,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
1,23,9,9,1,0,0,0,1,9
2,1,9,8,0,0,0,0,1,1
1,25,9,11,1,0,0,0,0,9
3,41,9,11,1,0,0,0,0,13
2,3,3,3,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,41,6,8,0,0,0,0,1,13
3,41,6,7,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
3,15,6,4,1,0,0,0,0,5
3,41,6,7,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
2,48,12,16,1,0,0,0,0,13
1,1,0,1,1,0,0,0,0,1
2,121,12,867,1,0,0,0,0,31
2,15,6,5,1,0,0,0,0,5
2,105,9,19,1,0,0,0,0,31
2,48,12,14,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,15,1,0,0,0,0,13
2,121,12,24,1,0,0,0,0,31
2,15,6,4,1,0,0,0,0,5
2,105,9,19,1,0,0,0,0,31
2,48,12,15,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,438,1,0,0,0,0,13
2,121,12,19,1,0,0,0,0,31
1,105,9,19,1,0,0,0,0,31
1,41,9,14,1,0,0,0,0,13
2,48,12,15,1,0,0,0,0,13
1,105,9,19,1,0,0,0,0,31
1,41,9,15,1,0,0,0,0,13
2,121,12,18,1,0,0,0,0,31
2,121,12,19,1,0,0,0,0,31
2,15,6,7,1,0,0,0,0,5
2,105,9,643,1,0,0,0,0,31
1,23,6,7,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,48,12,17,1,0,0,0,0,13
2,48,12,15,1,0,0,0,0,13
2,15,6,5,1,0,0,0,0,5
2,41,9,16,1,0,0,0,0,13
1,23,6,6,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
3,18,14,11,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
3,15,12,9,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
3,18,14,8,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
3,15,12,11,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,96,12,15,1,0,0,0,0,25
2,15,6,4,1,0,0,0,0,5
2,41,9,9,1,0,0,0,0,13
2,15,6,3,1,0,0,0,0,5
2,41,9,9,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,9,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,9,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,41,9,14,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,83,9,14,1,0,0,0,0,25
2,3,3,2,1,0,0,0,0,1
2,41,9,12,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,83,9,15,1,0,0,0,0,25
2,3,3,2,1,0,0,0,0,1
2,41,9,12,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
2,83,9,15,1,0,0,0,0,25
2,3,3,2,1,0,0,0,0,1
2,41,9,13,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,83,9,15,1,0,0,0,0,25
2,3,3,2,1,0,0,0,0,1
2,41,9,12,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,83,9,14,1,0,0,0,0,25
2,3,3,1,1,0,0,0,0,1
2,41,9,12,1,0,0,0,0,13
2,3,3,1,1,0,0,0,0,1
2,83,9,15,1,0,0,0,0,25
3,41,9,13,1,0,0,0,0,13
3,15,6,5,1,0,0,0,0,5
3,41,9,12,1,0,0,0,0,13
3,15,6,4,1,0,0,0,0,5
2,41,9,12,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
1,23,9,11,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,8,1,0,0,0,0,9
3,41,9,12,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,6,7,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,41,6,8,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
3,41,6,11,0,0,0,0,1,13
3,15,6,4,1,0,0,0,0,5
3,41,6,7,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
2,48,12,14,1,0,0,0,0,13
1,1,0,0,1,0,0,0,0,1
2,121,12,18,1,0,0,0,0,31
2,15,6,7,1,0,0,0,0,5
2,105,9,19,1,0,0,0,0,31
2,48,12,15,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,15,1,0,0,0,0,13
2,121,12,23,1,0,0,0,0,31
2,15,6,4,1,0,0,0,0,5
2,105,9,20,1,0,0,0,0,31
2,48,12,15,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,444,1,0,0,0,0,13
2,121,12,20,1,0,0,0,0,31
1,105,9,20,1,0,0,0,0,31
1,41,9,16,1,0,0,0,0,13
2,48,12,16,1,0,0,0,0,13
1,105,9,20,1,0,0,0,0,31
1,41,9,16,1,0,0,0,0,13
2,121,12,18,1,0,0,0,0,31
2,121,12,20,1,0,0,0,0,31
2,15,6,5,1,0,0,0,0,5
2,105,9,844,1,0,0,0,0,31
1,23,6,5,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,48,12,16,1,0,0,0,0,13
2,48,12,15,1,0,0,0,0,13
2,15,6,6,1,0,0,0,0,5
2,41,9,17,1,0,0,0,0,13
1,23,6,5,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
1,21,9,7,1,0,0,0,0,7
1,41,9,8,1,0,0,0,0,13
2,15,9,6,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,1,12,4,1,0,0,0,0,1
1,18,12,7,1,0,0,0,0,5
1,48,8,12,0,0,0,0,1,13
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
3,15,12,9,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
3,18,14,9,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
3,15,12,10,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
3,18,14,8,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,3,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
3,41,9,11,1,0,0,0,0,13
3,15,6,5,1,0,0,0,0,5
3,41,9,15,1,0,0,0,0,13
3,15,6,5,1,0,0,0,0,5
2,41,9,11,1,0,0,0,0,13
2,15,6,5,1,0,0,0,0,5
1,23,9,10,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,9,1,0,0,0,0,9
3,41,9,13,1,0,0,0,0,13
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,41,6,13,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
3,41,6,9,0,0,0,0,1,13
3,15,6,5,1,0,0,0,0,5
3,41,6,8,0,0,0,0,1,13
3,41,6,8,0,0,0,0,1,13
1,1,0,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,41,9,11,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,10,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,10,1,0,0,0,0,13
2,15,6,718,1,0,0,0,0,5
2,41,9,12,1,0,0,0,0,13
1,1,0,1,1,0,0,0,0,1
2,121,12,18,1,0,0,0,0,31
1,1,0,1,1,0,0,0,0,1
2,48,12,16,1,0,0,0,0,13
2,15,6,5,1,0,0,0,0,5
2,41,9,25,1,0,0,0,0,13
2,121,12,22,1,0,0,0,0,31
2,15,6,5,1,0,0,0,0,5
2,105,9,623,1,0,0,0,0,31
2,48,12,15,1,0,0,0,0,13
2,15,6,4,1,0,0,0,0,5
2,41,9,16,1,0,0,0,0,13
2,121,12,18,1,0,0,0,0,31
2,15,6,4,1,0,0,0,0,5
2,105,9,18,1,0,0,0,0,31
2,48,12,14,1,0,0,0,0,13
1,41,9,16,1,0,0,0,0,13
1,105,9,17,1,0,0,0,0,31
2,121,12,18,1,0,0,0,0,31
1,41,9,18,1,0,0,0,0,13
1,105,9,19,1,0,0,0,0,31
2,48,12,15,1,0,0,0,0,13
2,48,12,17,1,0,0,0,0,13
2,15,6,5,1,0,0,0,0,5
2,41,9,17,1,0,0,0,0,13
1,15,6,4,1,0,0,0,0,5
1,23,6,5,1,0,0,0,0,7
2,121,12,17,1,0,0,0,0,31
2,121,12,26,1,0,0,0,0,31
2,15,6,15,1,0,0,0,0,5
2,105,9,24,1,0,0,0,0,31
1,15,6,5,1,0,0,0,0,5
1,23,6,5,1,0,0,0,0,7
3,94,32,8,1,0,0,0,0,9
3,94,32,8,1,0,0,0,0,9
2,16,16,3,1,0,0,0,0,1
1,24,32,6,1,0,0,0,1,5
2,1,32,3,0,0,0,0,1,1
1,24,32,5,1,0,0,0,0,5
3,54,32,5,1,0,0,0,0,5
3,94,32,7,1,0,0,0,0,9
3,94,32,6,1,0,0,0,0,9
2,16,16,2,1,0,0,0,0,1
1,24,32,5,1,0,0,0,1,5
2,1,32,3,0,0,0,0,1,1
1,24,32,4,1,0,0,0,0,5
3,54,32,4,1,0,0,0,0,5
2,16,16,3,1,0,0,0,0,1
1,24,32,6,1,0,0,0,1,5
2,1,32,2,0,0,0,0,1,1
1,24,32,4,1,0,0,0,0,5
3,54,32,5,1,0,0,0,0,5
3,31,32,4,1,0,0,0,0,4
3,31,32,3,1,0,0,0,0,4
2,16,16,2,1,0,0,0,0,1
1,24,32,5,1,0,0,0,1,5
2,1,32,2,0,0,0,0,1,1
1,24,32,4,1,0,0,0,0,5
3,54,32,4,1,0,0,0,0,5
3,31,32,3,1,0,0,0,0,4
3,31,32,3,1,0,0,0,0,4
2,54,16,3,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,16,16,2,1,0,0,0,0,1
1,24,32,4,1,0,0,0,1,5
2,1,32,2,0,0,0,0,1,1
1,24,32,4,1,0,0,0,0,5
3,54,32,5,1,0,0,0,0,5
3,31,32,4,1,0,0,0,0,4
3,31,32,3,1,0,0,0,0,4
2,54,16,4,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,31,16,2,1,0,0,0,0,4
2,31,16,2,1,0,0,0,0,4
2,54,16,4,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,5,0,0,0,0,1,5
2,31,16,3,1,0,0,0,0,4
2,31,16,3,1,0,0,0,0,4
2,16,16,2,1,0,0,0,0,1
1,24,32,4,1,0,0,0,1,5
2,1,32,3,0,0,0,0,1,1
1,24,32,4,1,0,0,0,0,5
3,54,32,5,1,0,0,0,0,5
3,31,32,3,1,0,0,0,0,4
3,31,32,3,1,0,0,0,0,4
2,54,16,4,0,0,0,0,1,5
2,54,16,5,0,0,0,0,1,5
2,54,16,5,0,0,0,0,1,5
2,54,16,5,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,31,16,3,1,0,0,0,0,4
2,31,16,2,1,0,0,0,0,4
2,54,16,4,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,31,16,2,1,0,0,0,0,4
2,31,16,2,1,0,0,0,0,4
2,16,16,2,1,0,0,0,0,1
1,24,32,5,1,0,0,0,1,5
2,1,32,2,0,0,0,0,1,1
1,24,32,3,1,0,0,0,0,5
3,54,32,4,1,0,0,0,0,5
3,31,32,6,1,0,0,0,0,4
3,31,32,5,1,0,0,0,0,4
2,54,16,4,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,31,16,2,1,0,0,0,0,4
2,31,16,2,1,0,0,0,0,4
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,31,16,3,1,0,0,0,0,4
2,31,16,2,1,0,0,0,0,4
2,16,16,1,1,0,0,0,0,1
1,24,32,5,1,0,0,0,1,5
2,1,32,2,0,0,0,0,1,1
1,24,32,4,1,0,0,0,0,5
3,54,32,4,1,0,0,0,0,5
3,31,32,4,1,0,0,0,0,4
3,31,32,3,1,0,0,0,0,4
2,54,16,4,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,31,16,3,1,0,0,0,0,4
2,31,16,2,1,0,0,0,0,4
2,54,16,4,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,54,16,4,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,54,16,3,0,0,0,0,1,5
2,31,16,3,1,0,0,0,0,4
2,31,16,1,1,0,0,0,0,4
2,94,32,7,1,0,0,0,0,9
2,14,14,2,1,0,0,0,0,1
2,84,28,6,1,0,0,0,0,9
2,14,14,1,1,0,0,0,0,1
2,48,28,5,1,0,0,0,0,5
2,14,14,3,1,0,0,0,0,1
2,84,28,7,1,0,0,0,0,9
2,14,14,2,1,0,0,0,0,1
2,48,28,6,1,0,0,0,0,5
2,14,14,1,1,0,0,0,0,1
2,84,28,7,1,0,0,0,0,9
2,14,14,2,1,0,0,0,0,1
2,48,28,6,1,0,0,0,0,5
2,14,14,2,1,0,0,0,0,1
2,84,28,674,1,0,0,0,0,9
2,14,14,2,1,0,0,0,0,1
2,48,28,6,1,0,0,0,0,5
2,14,14,2,1,0,0,0,0,1
2,84,28,7,1,0,0,0,0,9
2,14,14,2,1,0,0,0,0,1
2,48,28,5,1,0,0,0,0,5
2,14,14,1,1,0,0,0,0,1
2,84,28,6,1,0,0,0,0,9
2,14,14,2,1,0,0,0,0,1
2,48,28,4,1,0,0,0,0,5
2,16,16,2,1,0,0,0,0,1
2,54,32,5,1,0,0,0,0,5
2,16,16,1,1,0,0,0,0,1
2,94,32,6,1,0,0,0,0,9
2,16,16,2,1,0,0,0,0,1
2,54,32,5,1,0,0,0,0,5
2,16,16,1,1,0,0,0,0,1
2,94,32,6,1,0,0,0,0,9
2,16,16,1,1,0,0,0,0,1
2,54,32,5,1,0,0,0,0,5
2,16,16,2,1,0,0,0,0,1
2,94,32,6,1,0,0,0,0,9
2,16,16,2,1,0,0,0,0,1
2,54,32,5,1,0,0,0,0,5
2,16,16,2,1,0,0,0,0,1
2,94,32,8,1,0,0,0,0,9
2,16,16,2,1,0,0,0,0,1
2,54,32,6,1,0,0,0,0,5
2,16,16,3,1,0,0,0,0,1
2,94,32,8,1,0,0,0,0,9
2,16,16,2,1,0,0,0,0,1
2,54,32,5,1,0,0,0,0,5
2,16,16,2,1,0,0,0,0,1
2,94,32,6,1,0,0,0,0,9
2,45,27,8,1,0,0,0,0,7
3,85,27,10,1,0,0,0,0,13
2,21,18,3,1,0,0,0,0,3
2,33,27,6,1,0,0,0,0,5
3,60,26,15,1,0,0,0,0,13
3,16,22,4,1,0,0,0,0,3
1,36,8,8,1,0,0,0,3,9
3,1,26,6,0,0,0,0,1,1
1,38,8,6,0,0,0,0,2,9
4,60,26,14,1,0,0,0,0,13
2,9,18,2,1,0,0,0,0,1
1,29,27,8,1,0,0,0,1,7
2,1,27,577,0,0,0,0,1,1
1,31,27,11,1,0,0,0,0,7
3,33,27,8,1,0,0,0,0,5
3,85,27,9,1,0,0,0,0,13
2,21,18,4,1,0,0,0,0,3
2,33,27,7,1,0,0,0,0,5
2,85,27,10,1,0,0,0,0,13
3,60,26,12,1,0,0,0,0,13
3,16,22,4,1,0,0,0,0,3
1,36,8,7,1,0,0,0,3,9
3,1,26,6,0,0,0,0,1,1
1,38,8,6,0,0,0,0,2,9
4,60,26,12,1,0,0,0,0,13
2,9,18,2,1,0,0,0,0,1
1,29,27,8,1,0,0,0,1,7
2,1,27,5,0,0,0,0,1,1
1,31,27,6,1,0,0,0,0,7
3,33,27,9,1,0,0,0,0,5
2,19,16,3,1,0,0,0,0,3
2,78,24,11,1,0,0,0,0,13
3,60,26,13,1,0,0,0,0,13
3,60,26,12,1,0,0,0,0,13
3,16,22,4,1,0,0,0,0,3
1,36,8,7,1,0,0,0,3,9
3,1,26,6,0,0,0,0,1,1
1,38,8,5,0,0,0,0,2,9
4,60,26,14,1,0,0,0,0,13
3,3,21,3,1,0,0,0,0,1
3,16,22,5,1,0,0,0,0,3
1,36,8,7,1,0,0,0,3,9
3,1,26,6,0,0,0,0,1,1
1,38,8,5,0,0,0,0,2,9
4,60,26,13,1,0,0,0,0,13
3,60,26,12,1,0,0,0,0,13
3,16,22,4,1,0,0,0,0,3
1,36,8,7,1,0,0,0,3,9
3,1,26,6,0,0,0,0,1,1
1,38,8,5,0,0,0,0,2,9
4,60,26,12,1,0,0,0,0,13
3,3,21,3,1,0,0,0,0,1
3,3,21,3,1,0,0,0,0,1
3,18,26,12,1,0,0,0,0,5
3,3,21,3,1,0,0,0,0,1
3,55,21,9,0,0,0,0,1,13
3,55,21,9,0,0,0,0,1,13
3,15,21,7,0,0,0,0,1,5
3,55,21,9,0,0,0,0,1,13
3,55,21,9,0,0,0,0,1,13
3,55,21,10,0,0,0,0,1,13
3,55,21,8,0,0,0,0,1,13
3,15,21,5,0,0,0,0,1,5
3,55,21,8,0,0,0,0,1,13
3,55,21,8,0,0,0,0,1,13
2,9,18,2,1,0,0,0,0,1
2,85,18,8,0,0,0,0,1,13
2,33,18,4,0,0,0,0,1,5
2,33,18,5,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,85,18,8,0,0,0,0,1,13
2,85,18,7,0,0,0,0,1,13
2,33,18,4,0,0,0,0,1,5
2,85,18,8,0,0,0,0,1,13
2,85,18,7,0,0,0,0,1,13
1,29,27,8,1,0,0,0,1,7
2,1,27,6,0,0,0,0,1,1
1,31,27,7,1,0,0,0,0,7
3,33,27,8,1,0,0,0,0,5
3,85,27,12,1,0,0,0,0,13
3,33,27,8,1,0,0,0,0,5
3,85,27,11,1,0,0,0,0,13
3,33,27,7,1,0,0,0,0,5
2,19,16,3,1,0,0,0,0,3
2,78,24,603,1,0,0,0,0,13
2,19,16,3,1,0,0,0,0,3
2,78,24,10,1,0,0,0,0,13
3,60,22,9,0,0,0,0,1,13
3,60,22,9,0,0,0,0,1,13
3,85,27,10,1,0,0,0,0,13
2,21,18,3,1,0,0,0,0,3
2,33,27,11,1,0,0,0,0,5
3,60,26,17,1,0,0,0,0,13
3,16,22,4,1,0,0,0,0,3
1,36,8,6,1,0,0,0,3,9
3,1,26,6,0,0,0,0,1,1
1,38,8,6,0,0,0,0,2,9
4,60,26,15,1,0,0,0,0,13
2,9,18,3,1,0,0,0,0,1
1,29,27,9,1,0,0,0,1,7
2,1,27,6,0,0,0,0,1,1
1,31,27,7,1,0,0,0,0,7
3,33,27,9,1,0,0,0,0,5
3,85,27,11,1,0,0,0,0,13
2,21,18,3,1,0,0,0,0,3
2,33,27,8,1,0,0,0,0,5
2,85,27,11,1,0,0,0,0,13
3,60,26,13,1,0,0,0,0,13
3,16,22,5,1,0,0,0,0,3
1,36,8,7,1,0,0,0,3,9
3,1,26,7,0,0,0,0,1,1
1,38,8,6,0,0,0,0,2,9
4,60,26,14,1,0,0,0,0,13
2,9,18,3,1,0,0,0,0,1
1,29,27,8,1,0,0,0,1,7
2,1,27,5,0,0,0,0,1,1
1,31,27,6,1,0,0,0,0,7
3,33,27,8,1,0,0,0,0,5
2,19,16,4,1,0,0,0,0,3
2,78,24,11,1,0,0,0,0,13
3,60,26,13,1,0,0,0,0,13
4,60,31,17,1,0,0,0,0,13
4,16,27,7,1,0,0,0,0,3
1,44,8,8,1,0,0,0,4,11
4,1,31,9,0,0,0,0,1,1
1,46,8,7,0,0,0,0,3,11
5,60,31,18,1,0,0,0,0,13
3,5,23,3,1,0,0,0,0,1
1,37,10,7,1,0,0,0,3,9
3,1,28,6,0,0,0,0,1,1
1,39,10,6,0,0,0,0,2,9
4,21,28,9,1,0,0,0,0,5
3,16,22,7,1,0,0,0,0,3
1,36,8,9,1,0,0,0,3,9
3,1,26,7,0,0,0,0,1,1
1,38,8,6,0,0,0,0,2,9
4,60,26,13,1,0,0,0,0,13
3,60,26,12,1,0,0,0,0,13
3,16,22,5,1,0,0,0,0,3
1,36,8,7,1,0,0,0,3,9
3,1,26,5,0,0,0,0,1,1
1,38,8,5,0,0,0,0,2,9
4,60,26,18,1,0,0,0,0,13
3,3,21,3,1,0,0,0,0,1
3,15,24,9,1,0,0,0,0,5
3,3,21,3,1,0,0,0,0,1
3,15,24,7,1,0,0,0,0,5
2,9,18,3,1,0,0,0,0,1
2,85,18,8,0,0,0,0,1,13
2,33,18,4,0,0,0,0,1,5
2,85,18,11,0,0,0,0,1,13
2,85,18,10,0,0,0,0,1,13
2,33,18,4,0,0,0,0,1,5
2,85,18,8,0,0,0,0,1,13
2,85,18,7,0,0,0,0,1,13
1,29,27,8,1,0,0,0,1,7
2,1,27,5,0,0,0,0,1,1
1,31,27,6,1,0,0,0,0,7
3,33,27,8,1,0,0,0,0,5
3,85,27,12,1,0,0,0,0,13
3,33,27,7,1,0,0,0,0,5
3,85,27,11,1,0,0,0,0,13
3,33,27,7,1,0,0,0,0,5
2,19,16,3,1,0,0,0,0,3
2,78,24,15,1,0,0,0,0,13
2,19,16,3,1,0,0,0,0,3
2,78,24,10,1,0,0,0,0,13
2,85,18,8,0,0,0,0,1,13
2,33,18,4,0,0,0,0,1,5
2,33,18,4,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,33,18,3,0,0,0,0,1,5
2,125,27,14,1,0,0,0,0,19
1,1,0,1,1,0,0,0,0,1
2,85,27,14,1,0,0,0,0,13
2,19,16,3,1,0,0,0,0,3
2,78,24,15,1,0,0,0,0,13
2,125,27,14,1,0,0,0,0,19
2,19,16,3,1,0,0,0,0,3
2,115,24,14,1,0,0,0,0,19
2,85,27,12,1,0,0,0,0,13
2,19,16,3,1,0,0,0,0,3
2,78,24,15,1,0,0,0,0,13
2,125,27,14,1,0,0,0,0,19
2,19,16,3,1,0,0,0,0,3
2,115,24,15,1,0,0,0,0,19
2,85,27,13,1,0,0,0,0,13
1,78,24,13,1,0,0,0,0,13
1,115,24,13,1,0,0,0,0,19
2,125,27,16,1,0,0,0,0,19
1,78,24,18,1,0,0,0,0,13
1,115,24,18,1,0,0,0,0,19
2,85,27,13,1,0,0,0,0,13
2,85,27,14,1,0,0,0,0,13
2,19,16,3,1,0,0,0,0,3
2,78,24,13,1,0,0,0,0,13
2,125,27,13,1,0,0,0,0,19
2,125,27,13,1,0,0,0,0,19
2,19,16,3,1,0,0,0,0,3
2,115,24,16,1,0,0,0,0,19
2,87,27,11,1,0,0,0,0,13
1,1,0,1,1,0,0,0,0,1
2,125,27,14,1,0,0,0,0,19
2,19,16,3,1,0,0,0,0,3
2,115,24,16,1,0,0,0,0,19
2,87,27,12,1,0,0,0,0,13
2,19,16,3,1,0,0,0,0,3
2,80,24,13,1,0,0,0,0,13
2,125,27,13,1,0,0,0,0,19
2,19,16,4,1,0,0,0,0,3
2,115,24,18,1,0,0,0,0,19
2,87,27,14,1,0,0,0,0,13
2,19,16,3,1,0,0,0,0,3
2,80,24,12,1,0,0,0,0,13
2,125,27,17,1,0,0,0,0,19
1,115,24,16,1,0,0,0,0,19
1,80,24,14,1,0,0,0,0,13
2,87,27,16,1,0,0,0,0,13
1,115,24,18,1,0,0,0,0,19
1,80,24,17,1,0,0,0,0,13
2,125,27,15,1,0,0,0,0,19
2,125,27,21,1,0,0,0,0,19
2,19,16,5,1,0,0,0,0,3
2,115,24,21,1,0,0,0,0,19
1,21,18,4,1,0,0,0,0,3
1,21,18,3,1,0,0,0,0,3
2,87,27,12,1,0,0,0,0,13
2,87,27,12,1,0,0,0,0,13
2,19,16,3,1,0,0,0,0,3
2,80,24,13,1,0,0,0,0,13
1,21,18,3,1,0,0,0,0,3
1,21,18,3,1,0,0,0,0,3
2,4,15,7,1,0,0,0,0,2
3,17,12,7,1,0,0,0,1,10
3,17,12,7,1,0,0,0,1,10
2,9,9,5,1,0,0,0,2,6
1,19,3,5,1,0,0,0,2,7
2,1,12,2,0,0,0,0,2,2
1,19,3,4,1,0,0,0,1,7
3,3,12,3,1,0,0,0,0,2
3,17,6,7,1,0,0,0,0,5
3,17,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,4,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,9,6,3,1,0,0,0,0,3
2,1,11,3,1,0,0,0,0,2
2,20,4,4,1,0,0,0,1,5
2,9,9,5,1,0,0,0,2,6
2,9,9,4,1,0,0,0,2,6
2,9,9,5,1,0,0,0,2,6
2,3,3,1,1,0,0,0,0,1
2,9,9,4,1,0,0,0,2,6
2,3,3,2,1,0,0,0,0,1
2,9,9,8,1,0,0,0,2,6
2,9,9,5,1,0,0,0,2,6
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,9,6,2,1,0,0,0,0,3
2,3,3,1,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,9,9,5,1,0,0,0,2,6
2,9,9,5,1,0,0,0,2,6
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,9,9,4,1,0,0,0,2,6
2,3,3,1,1,0,0,0,0,1
2,9,9,4,1,0,0,0,2,6
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
2,3,3,1,1,0,0,0,0,1
2,9,6,2,1,0,0,0,0,3
2,17,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,15,12,6,0,0,0,0,2,10
1,17,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
1,20,8,4,1,0,0,0,0,5
1,18,15,6,0,0,0,0,2,10
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,15,12,7,0,0,0,0,2,10
1,17,6,4,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,9,6,4,1,0,0,0,0,3
1,20,8,4,1,0,0,0,0,5
1,18,15,7,0,0,0,0,2,10
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,15,12,7,0,0,0,0,2,10
1,17,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
1,20,8,4,1,0,0,0,0,5
1,18,15,6,0,0,0,0,2,10
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,15,12,6,0,0,0,0,2,10
1,17,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
1,20,8,4,1,0,0,0,0,5
1,18,15,6,0,0,0,0,2,10
2,3,3,1,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
1,15,12,7,0,0,0,0,2,10
1,17,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
1,20,8,4,1,0,0,0,0,5
1,18,15,6,0,0,0,0,2,10
2,3,3,1,1,0,0,0,0,1
2,15,6,3,1,0,0,0,0,5
1,15,12,6,0,0,0,0,2,10
1,17,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,9,6,3,1,0,0,0,0,3
1,20,8,4,1,0,0,0,0,5
1,18,15,7,0,0,0,0,2,10
2,9,9,5,1,0,0,0,2,6
2,3,12,4,1,0,0,0,0,2
2,9,9,4,1,0,0,0,2,6
2,17,3,3,1,0,0,0,1,5
2,9,9,4,1,0,0,0,2,6
2,3,12,3,1,0,0,0,0,2
2,9,9,4,1,0,0,0,2,6
2,17,3,3,1,0,0,0,1,5
2,9,9,4,1,0,0,0,2,6
2,3,12,3,1,0,0,0,0,2
2,9,9,4,1,0,0,0,2,6
2,17,3,3,1,0,0,0,1,5
2,9,9,4,1,0,0,0,2,6
2,3,12,3,1,0,0,0,0,2
2,9,9,4,1,0,0,0,2,6
2,17,3,788,1,0,0,0,1,5
2,9,9,7,1,0,0,0,2,6
2,3,12,5,1,0,0,0,0,2
2,9,9,4,1,0,0,0,2,6
2,17,3,3,1,0,0,0,1,5
2,9,9,4,1,0,0,0,2,6
2,3,12,3,1,0,0,0,0,2
2,9,9,4,1,0,0,0,2,6
2,17,3,3,1,0,0,0,1,5
2,219,36,30,1,0,0,0,0,33
1,1,0,1,1,0,0,0,0,1
2,193,36,30,1,0,0,0,0,29
2,56,24,8,1,0,0,0,0,9
2,178,32,33,1,0,0,0,0,29
2,219,36,32,1,0,0,0,0,33
2,43,24,7,1,0,0,0,0,7
2,202,32,35,1,0,0,0,0,33
2,193,36,32,1,0,0,0,0,29
2,56,24,8,1,0,0,0,0,9
2,178,32,32,1,0,0,0,0,29
2,219,36,50,1,0,0,0,0,33
2,43,24,9,1,0,0,0,0,7
2,202,32,32,1,0,0,0,0,33
2,193,36,31,1,0,0,0,0,29
1,178,32,33,1,0,0,0,0,29
1,202,32,32,1,0,0,0,0,33
2,219,36,32,1,0,0,0,0,33
1,178,32,29,1,0,0,0,0,29
1,202,32,32,1,0,0,0,0,33
2,193,36,33,1,0,0,0,0,29
2,193,36,36,1,0,0,0,0,29
2,56,24,9,1,0,0,0,0,9
2,178,32,37,1,0,0,0,0,29
1,61,27,9,1,0,0,0,0,9
1,47,27,7,1,0,0,0,0,7
2,219,36,30,1,0,0,0,0,33
2,219,36,41,1,0,0,0,0,33
2,43,24,9,1,0,0,0,0,7
2,202,32,482,1,0,0,0,0,33
1,61,27,8,1,0,0,0,0,9
1,47,27,7,1,0,0,0,0,7
2,441,178,830,1,0,0,0,2,134
1,1,0,1,1,0,0,0,0,1
2,229,178,743,1,0,0,0,1,140
2,113,129,32,1,0,0,0,2,38
2,211,163,184,1,0,0,0,1,140
2,441,178,92,1,0,0,0,2,134
2,139,113,32,1,0,0,0,2,46
2,407,163,89,1,0,0,0,2,134
2,229,178,140,1,0,0,0,1,140
2,113,129,34,1,0,0,0,2,38
2,211,163,147,1,0,0,0,1,140
2,441,178,92,1,0,0,0,2,134
2,139,113,32,1,0,0,0,2,46
2,407,163,103,1,0,0,0,2,134
2,229,178,135,1,0,0,0,1,140
1,211,163,772,1,0,0,0,1,140
1,407,163,84,1,0,0,0,2,134
2,441,178,85,1,0,0,0,2,134
1,211,163,159,1,0,0,0,1,140
1,407,163,81,1,0,0,0,2,134
2,229,178,509,1,0,0,0,1,140
2,229,178,149,1,0,0,0,1,140
2,113,129,32,1,0,0,0,2,38
2,211,163,154,1,0,0,0,1,140
1,113,129,31,1,0,0,0,2,38
1,139,113,31,1,0,0,0,2,46
2,441,178,82,1,0,0,0,2,134
2,441,178,85,1,0,0,0,2,134
2,139,113,44,1,0,0,0,2,46
2,407,163,90,1,0,0,0,2,134
1,113,129,29,1,0,0,0,2,38
1,139,113,33,1,0,0,0,2,46
2,283,27,23,1,0,0,0,1,43
1,1,0,1,1,0,0,0,0,1
2,85,178,39,1,0,0,0,0,26
2,19,16,3,1,0,0,0,0,3
2,78,163,41,1,0,0,0,0,26
2,283,27,35,1,0,0,0,1,43
2,19,16,3,1,0,0,0,0,3
2,261,24,26,1,0,0,0,1,43
2,85,178,38,1,0,0,0,0,26
2,19,16,3,1,0,0,0,0,3
2,78,163,36,1,0,0,0,0,26
2,283,27,25,1,0,0,0,1,43
2,19,16,3,1,0,0,0,0,3
2,261,24,26,1,0,0,0,1,43
2,85,178,42,1,0,0,0,0,26
1,78,163,38,1,0,0,0,0,26
1,261,24,26,1,0,0,0,1,43
2,283,27,26,1,0,0,0,1,43
1,78,163,38,1,0,0,0,0,26
1,261,24,26,1,0,0,0,1,43
2,85,178,41,1,0,0,0,0,26
2,85,178,43,1,0,0,0,0,26
2,19,16,3,1,0,0,0,0,3
2,78,163,40,1,0,0,0,0,26
2,283,27,25,1,0,0,0,1,43
2,283,27,32,1,0,0,0,1,43
2,19,16,3,1,0,0,0,0,3
2,261,24,27,1,0,0,0,1,43
2,205,141,42,1,0,0,0,2,62
1,1,0,1,1,0,0,0,0,1
2,151,169,45,1,0,0,0,2,46
2,19,16,4,1,0,0,0,0,3
2,139,155,38,1,0,0,0,2,46
2,205,141,40,1,0,0,0,2,62
2,19,16,3,1,0,0,0,0,3
2,189,129,41,1,0,0,0,2,62
2,151,169,49,1,0,0,0,2,46
2,19,16,3,1,0,0,0,0,3
2,139,155,36,1,0,0,0,2,46
2,205,141,38,1,0,0,0,2,62
2,19,16,3,1,0,0,0,0,3
2,189,129,41,1,0,0,0,2,62
2,151,169,42,1,0,0,0,2,46
1,139,155,41,1,0,0,0,2,46
1,189,129,41,1,0,0,0,2,62
2,205,141,42,1,0,0,0,2,62
1,139,155,41,1,0,0,0,2,46
1,189,129,46,1,0,0,0,2,62
2,151,169,36,1,0,0,0,2,46
2,151,169,874,1,0,0,0,2,46
2,19,16,3,1,0,0,0,0,3
2,139,155,39,1,0,0,0,2,46
2,205,141,40,1,0,0,0,2,62
2,205,141,41,1,0,0,0,2,62
2,19,16,3,1,0,0,0,0,3
2,189,129,46,1,0,0,0,2,62
2,151,169,34,1,0,0,0,2,46
1,1,0,1,1,0,0,0,0,1
2,205,141,50,1,0,0,0,2,62
2,19,16,3,1,0,0,0,0,3
2,189,129,41,1,0,0,0,2,62
2,151,169,49,1,0,0,0,2,46
2,19,16,3,1,0,0,0,0,3
2,139,155,37,1,0,0,0,2,46
2,205,141,40,1,0,0,0,2,62
2,19,16,3,1,0,0,0,0,3
2,189,129,45,1,0,0,0,2,62
2,151,169,35,1,0,0,0,2,46
2,19,16,3,1,0,0,0,0,3
2,139,155,38,1,0,0,0,2,46
2,205,141,43,1,0,0,0,2,62
1,189,129,42,1,0,0,0,2,62
1,139,155,36,1,0,0,0,2,46
2,151,169,35,1,0,0,0,2,46
1,189,129,42,1,0,0,0,2,62
1,139,155,39,1,0,0,0,2,46
2,205,141,40,1,0,0,0,2,62
2,205,141,41,1,0,0,0,2,62
2,19,16,3,1,0,0,0,0,3
2,189,129,43,1,0,0,0,2,62
1,21,18,5,1,0,0,0,0,3
1,21,18,4,1,0,0,0,0,3
2,151,169,40,1,0,0,0,2,46
2,151,169,42,1,0,0,0,2,46
2,19,16,5,1,0,0,0,0,3
2,139,155,38,1,0,0,0,2,46
1,21,18,3,1,0,0,0,0,3
1,21,18,3,1,0,0,0,0,3
3,15,6,5,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,35,9,16,1,0,0,0,0,11
3,79,9,17,1,0,0,0,0,23
3,15,6,7,1,0,0,0,0,5
4,91,18,37,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
3,79,9,23,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
4,91,18,867,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
3,35,9,11,1,0,0,0,0,11
3,35,9,11,1,0,0,0,0,11
2,15,6,6,1,0,0,0,0,5
1,23,9,12,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,8,1,0,0,0,0,9
3,35,9,10,1,0,0,0,0,11
3,79,9,17,1,0,0,0,0,23
3,15,6,7,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,35,9,11,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
3,91,18,25,1,0,0,0,0,23
2,15,6,4,1,0,0,0,0,5
1,23,9,9,1,0,0,0,1,9
2,1,9,4,0,0,0,0,1,1
1,25,9,7,1,0,0,0,0,9
3,35,9,10,1,0,0,0,0,11
2,79,9,17,1,0,0,0,0,23
2,15,6,4,1,0,0,0,0,5
2,35,9,10,1,0,0,0,0,11
2,91,12,20,1,0,0,0,0,23
2,3,3,2,1,0,0,0,0,1
1,11,33,11,1,0,0,0,2,10
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,35,6,8,0,0,0,0,1,11
3,35,6,8,0,0,0,0,1,11
3,15,6,5,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
3,35,6,8,0,0,0,0,1,11
3,15,6,4,0,0,0,0,1,5
3,15,6,4,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
2,3,3,2,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
2,35,6,9,0,0,0,0,1,11
4,35,15,22,0,0,0,0,1,11
1,15,6,6,0,0,0,0,1,5
1,15,6,5,0,0,0,0,1,5
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,91,12,16,1,0,0,0,0,23
1,1,0,1,1,0,0,0,0,1
2,79,9,19,1,0,0,0,0,23
2,15,6,5,1,0,0,0,0,5
2,35,9,10,1,0,0,0,0,11
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,33,6,8,1,0,0,0,1,11
3,35,9,11,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,33,6,8,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,91,12,17,1,0,0,0,0,23
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,33,6,8,1,0,0,0,1,11
2,35,6,8,0,0,0,0,1,11
4,35,15,20,0,0,0,0,1,11
1,15,6,5,0,0,0,0,1,5
1,15,6,5,0,0,0,0,1,5
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,33,6,8,1,0,0,0,1,11
3,35,9,12,1,0,0,0,0,11
3,35,9,11,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
2,33,6,8,1,0,0,0,1,11
2,35,6,8,0,0,0,0,1,11
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,33,6,8,1,0,0,0,1,11
4,35,15,19,0,0,0,0,1,11
1,15,6,5,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,9,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,15,6,5,0,0,0,0,1,5
2,3,3,1,1,0,0,0,0,1
3,79,9,21,1,0,0,0,0,23
3,15,6,6,1,0,0,0,0,5
4,91,18,27,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
3,35,9,9,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
3,79,9,23,1,0,0,0,0,23
3,15,6,4,1,0,0,0,0,5
4,91,18,25,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
3,79,9,17,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
4,91,18,25,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
3,35,9,14,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,15,6,4,1,0,0,0,0,5
1,23,9,13,1,0,0,0,1,9
2,1,9,8,0,0,0,0,1,1
1,25,9,12,1,0,0,0,0,9
3,35,9,11,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
1,11,33,12,1,0,0,0,2,10
2,1,6,3,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,35,6,10,0,0,0,0,1,11
3,35,6,8,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
3,15,6,4,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,6,0,0,0,0,1,11
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,35,6,11,0,0,0,0,1,11
3,35,6,6,0,0,0,0,1,11
3,15,6,4,0,0,0,0,1,5
3,15,6,4,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,6,0,0,0,0,1,11
4,91,18,25,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
4,91,18,25,1,0,0,0,0,23
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,35,6,8,0,0,0,0,1,11
3,35,6,8,0,0,0,0,1,11
3,15,6,5,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
3,79,9,17,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
4,91,18,30,1,0,0,0,0,23
3,15,6,7,1,0,0,0,0,5
3,35,9,10,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
3,79,9,26,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
4,91,18,37,1,0,0,0,0,23
3,15,6,5,1,0,0,0,0,5
3,35,9,10,1,0,0,0,0,11
3,35,9,11,1,0,0,0,0,11
2,15,6,5,1,0,0,0,0,5
1,23,9,9,1,0,0,0,1,9
2,1,9,6,0,0,0,0,1,1
1,25,9,9,1,0,0,0,0,9
3,35,9,10,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
1,11,33,9,1,0,0,0,2,10
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
3,35,6,525,0,0,0,0,1,11
3,15,6,7,1,0,0,0,0,5
3,35,6,10,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,35,6,7,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
3,15,6,4,0,0,0,0,1,5
3,15,6,4,1,0,0,0,0,5
3,35,6,6,0,0,0,0,1,11
3,35,6,7,0,0,0,0,1,11
2,1,25,5,1,0,0,0,0,2
2,91,12,15,1,0,0,0,0,23
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,35,9,10,1,0,0,0,0,11
2,35,9,10,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,35,9,10,1,0,0,0,0,11
2,35,9,11,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,35,9,10,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
2,33,6,8,1,0,0,0,1,11
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
2,15,6,4,1,0,0,0,0,5
2,35,9,14,1,0,0,0,0,11
2,35,9,10,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,15,6,5,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,35,9,9,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,35,9,12,1,0,0,0,0,11
2,35,9,9,1,0,0,0,0,11
2,3,3,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,35,9,10,1,0,0,0,0,11
2,35,9,10,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,35,9,11,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,35,9,15,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
2,33,6,8,1,0,0,0,1,11
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
2,15,6,4,1,0,0,0,0,5
2,35,9,9,1,0,0,0,0,11
2,35,9,10,1,0,0,0,0,11
2,3,3,1,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,91,12,15,1,0,0,0,0,23
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
3,79,9,20,1,0,0,0,0,23
3,15,6,4,1,0,0,0,0,5
4,91,18,595,1,0,0,0,0,23
3,15,6,7,1,0,0,0,0,5
3,35,9,10,1,0,0,0,0,11
3,35,9,11,1,0,0,0,0,11
3,15,6,5,1,0,0,0,0,5
4,91,18,24,1,0,0,0,0,23
3,15,6,4,1,0,0,0,0,5
3,35,9,10,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
3,79,9,17,1,0,0,0,0,23
3,15,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
3,91,18,25,1,0,0,0,0,23
2,15,6,6,1,0,0,0,0,5
1,23,9,12,1,0,0,0,1,9
2,1,9,7,0,0,0,0,1,1
1,25,9,8,1,0,0,0,0,9
3,35,9,10,1,0,0,0,0,11
2,79,9,23,1,0,0,0,0,23
2,15,6,6,1,0,0,0,0,5
2,35,9,11,1,0,0,0,0,11
2,91,12,15,1,0,0,0,0,23
2,15,6,5,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
1,15,6,5,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,9,1,0,0,0,0,11
3,35,9,8,1,0,0,0,0,11
2,35,6,7,0,0,0,0,1,11
1,1,0,1,1,0,0,0,0,1
2,15,6,4,0,0,0,0,1,5
2,3,3,1,1,0,0,0,0,1
2,33,6,11,1,0,0,0,1,11
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,33,6,8,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,15,6,5,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
1,15,6,4,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,10,1,0,0,0,0,11
3,35,9,8,1,0,0,0,0,11
2,33,6,8,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,35,6,8,0,0,0,0,1,11
2,3,3,1,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
3,35,9,8,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
1,15,6,4,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,8,1,0,0,0,0,11
3,35,9,8,1,0,0,0,0,11
2,35,6,10,0,0,0,0,1,11
2,15,6,5,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
3,35,9,9,1,0,0,0,0,11
3,35,9,8,1,0,0,0,0,11
2,3,3,2,1,0,0,0,0,1
2,33,6,7,1,0,0,0,1,11
3,35,9,10,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
3,35,9,8,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,33,6,8,1,0,0,0,1,11
2,35,6,8,0,0,0,0,1,11
3,35,9,12,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,33,6,8,1,0,0,0,1,11
1,15,6,5,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,10,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,15,6,5,1,0,0,0,0,5
2,15,6,5,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,33,6,9,1,0,0,0,1,11
2,35,6,9,0,0,0,0,1,11
1,15,6,5,0,0,0,0,1,5
1,15,6,5,0,0,0,0,1,5
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,33,6,8,1,0,0,0,1,11
3,35,9,10,1,0,0,0,0,11
3,35,9,10,1,0,0,0,0,11
2,15,6,6,1,0,0,0,0,5
2,15,6,5,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,33,6,8,1,0,0,0,1,11
2,35,6,9,0,0,0,0,1,11
3,35,9,11,1,0,0,0,0,11
3,35,9,11,1,0,0,0,0,11
2,33,6,7,1,0,0,0,1,11
1,15,6,5,0,0,0,0,1,5
1,15,6,4,0,0,0,0,1,5
3,35,9,10,1,0,0,0,0,11
3,35,9,9,1,0,0,0,0,11
2,15,6,5,1,0,0,0,0,5
2,15,6,5,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,33,6,9,1,0,0,0,1,11
2,35,6,8,0,0,0,0,1,11
1,15,6,6,0,0,0,0,1,5
1,15,6,5,0,0,0,0,1,5
3,35,9,11,1,0,0,0,0,11
3,35,9,11,1,0,0,0,0,11
2,33,6,8,1,0,0,0,1,11
3,35,9,10,1,0,0,0,0,11
3,35,9,14,1,0,0,0,0,11
2,15,6,5,1,0,0,0,0,5
2,35,9,16,1,0,0,0,0,11
2,15,6,4,1,0,0,0,0,5
2,79,9,16,1,0,0,0,0,23
2,15,6,4,1,0,0,0,0,5
2,35,9,12,1,0,0,0,0,11
2,15,6,4,1,0,0,0,0,5
2,79,9,14,1,0,0,0,0,23
2,15,6,4,1,0,0,0,0,5
2,35,9,12,1,0,0,0,0,11
1,15,6,4,1,0,0,0,0,5
1,23,6,5,1,0,0,0,0,7
2,15,6,4,1,0,0,0,0,5
2,79,9,15,1,0,0,0,0,23
1,15,6,7,1,0,0,0,0,5
1,23,6,7,1,0,0,0,0,7
2,15,6,4,1,0,0,0,0,5
2,35,9,14,1,0,0,0,0,11
2,15,6,4,1,0,0,0,0,5
2,79,9,15,1,0,0,0,0,23
2,15,6,4,1,0,0,0,0,5
2,35,9,12,1,0,0,0,0,11
2,15,6,4,1,0,0,0,0,5
2,79,9,15,1,0,0,0,0,23
2,15,6,4,1,0,0,0,0,5
2,35,9,11,1,0,0,0,0,11
1,15,6,4,1,0,0,0,0,5
1,23,6,5,1,0,0,0,0,7
2,15,6,4,1,0,0,0,0,5
2,79,9,14,1,0,0,0,0,23
1,15,6,5,1,0,0,0,0,5
1,23,6,5,1,0,0,0,0,7
2,1,4,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,18,8,7,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,18,8,7,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,3,3,0,0,0,0,1,5
2,18,8,7,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,3,5,0,0,0,0,1,5
2,18,8,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,18,8,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,18,8,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,3,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,1,8,4,1,0,0,0,0,1
2,1,8,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
1,23,6,5,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,1,4,1,1,0,0,0,0,1
2,1,4,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,5,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,18,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,15,3,5,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
3,15,6,5,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,18,8,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,5,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,5,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
1,11,6,5,1,0,0,0,1,5
2,1,6,3,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,18,8,6,1,0,0,0,0,5
2,3,3,5,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,1,4,1,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,15,3,5,0,0,0,0,1,5
2,15,3,5,0,0,0,0,1,5
2,15,3,7,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,15,3,6,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
3,15,6,8,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,3,3,4,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,15,0,4,0,0,0,0,3,5
1,15,0,3,0,0,0,0,3,5
1,15,0,3,0,0,0,0,3,5
1,15,0,3,0,0,0,0,3,5
1,15,0,3,0,0,0,0,3,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,15,0,3,0,0,0,0,3,5
1,15,0,3,0,0,0,0,3,5
1,15,0,3,0,0,0,0,3,5
1,15,0,3,0,0,0,0,3,5
1,15,0,3,0,0,0,0,3,5
2,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,6,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,18,4,4,0,0,0,0,1,5
2,18,4,4,0,0,0,0,1,5
2,18,4,4,0,0,0,0,1,5
2,18,4,3,0,0,0,0,1,5
2,18,4,3,0,0,0,0,1,5
2,18,4,4,0,0,0,0,1,5
2,18,4,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,15,3,4,0,0,0,0,1,5
2,15,3,3,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,4,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,4,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,4,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
3,15,6,5,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
1,1,4,3,1,0,0,0,0,1
2,4,4,5,0,0,0,0,1,1
2,4,4,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,3,6,3,1,0,0,0,0,1
2,15,3,4,0,0,0,0,1,5
2,3,3,2,1,0,0,0,0,1
2,1,4,2,1,0,0,0,0,1
2,1,4,1,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,7,1,0,0,0,0,5
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,15,6,6,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,5,1,0,0,0,0,5
3,15,6,6,1,0,0,0,0,5
3,15,6,7,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,1,4,1,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,874,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
3,15,6,10,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,4,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,422,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,18,8,10,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,10,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,522,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,18,8,4,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,3,6,10,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,4,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,4,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,4,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,4,4,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,4,4,1,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,18,8,5,1,0,0,0,0,5
2,4,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,4,4,2,1,0,0,0,0,1
2,18,8,5,1,0,0,0,0,5
2,18,8,4,1,0,0,0,0,5
2,4,4,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,1,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,1,1,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,0,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,23,6,4,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,23,6,7,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
1,23,6,5,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,7,3,1,0,0,0,0,1
3,3,7,3,1,0,0,0,0,1
3,3,11,4,1,0,0,0,0,1
3,3,11,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,1,6,6,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,1,6,3,0,0,0,0,1,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,1,6,2,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,1,6,3,0,0,0,0,1,1
3,3,9,4,1,0,0,0,0,1
3,3,9,4,1,0,0,0,0,1
3,3,7,2,1,0,0,0,0,1
3,3,11,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,9,4,1,0,0,0,0,1
3,15,9,5,1,0,0,0,0,5
3,3,9,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,23,6,6,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
3,1,9,4,0,0,0,0,1,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,23,6,7,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
3,1,9,3,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,23,6,5,1,0,0,0,0,7
1,15,6,5,1,0,0,0,0,5
3,1,9,5,0,0,0,0,1,1
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
1,23,6,5,1,0,0,0,0,7
1,15,6,4,1,0,0,0,0,5
3,1,9,4,0,0,0,0,1,1
2,18,8,6,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,6,6,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
3,15,6,7,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
1,11,6,5,1,0,0,0,1,5
2,1,6,2,0,0,0,0,1,1
1,11,6,4,1,0,0,0,0,5
3,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,15,6,4,1,0,0,0,0,5
2,1,4,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,3,6,3,1,0,0,0,0,1
2,1,4,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,6,5,1,0,0,0,0,5
2,15,6,5,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
2,15,6,4,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,12,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,3,1,0,0,0,0,1
1,1,24,3,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,11,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,277,1,0,0,0,0,3
2,6,24,7,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,24,6,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,63,10,1,0,0,0,0,1
3,1,63,8,1,0,0,0,0,1
3,1,104,16,1,0,0,0,0,1
3,10,120,44,0,0,0,0,1,1
3,10,120,27,1,0,0,0,0,1
3,10,120,26,1,0,0,0,0,1
3,10,198,78,1,0,0,0,0,1
3,10,198,76,1,0,0,0,0,1
3,10,198,102,0,0,0,0,1,1
3,10,198,73,1,0,0,0,0,1
3,10,198,74,0,0,0,0,1,1
3,10,198,72,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,7,28,4,1,0,0,0,0,1
2,7,28,4,1,0,0,0,0,1
2,1,28,3,1,0,0,0,0,1
2,7,28,3,1,0,0,0,0,1
2,7,28,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,7,28,9,1,0,0,0,0,1
2,7,28,6,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,7,28,4,1,0,0,0,0,1
2,7,28,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,39,40,114,1,1,0,1,5,11
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,29,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
2,39,40,9,1,0,0,0,2,5
3,10,80,14,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,12,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,20,0,0,0,0,1,1
3,10,99,18,1,0,0,0,0,1
2,39,52,9,1,0,0,0,2,5
3,10,99,20,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,20,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,33,40,11,1,0,0,0,2,7
3,1,63,21,1,0,0,0,0,2
1,33,40,10,1,0,0,0,2,7
3,1,63,19,1,0,0,0,0,2
3,10,103,407,0,0,0,0,2,2
3,10,103,28,1,0,0,0,0,2
3,10,103,26,1,0,0,0,0,2
2,27,23,20,1,0,0,1,4,10
2,33,80,19,1,0,0,0,1,7
2,10,23,10,0,0,0,0,1,2
2,10,23,10,0,0,0,0,1,2
2,11,21,15,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,23,36,27,1,0,0,0,2,6
2,41,23,19,1,0,0,0,2,10
1,21,32,25,1,0,0,0,2,6
1,37,21,18,1,0,0,0,2,10
1,21,32,21,1,0,0,0,2,6
1,37,21,17,1,0,0,0,2,10
2,23,36,28,1,0,0,0,2,6
2,41,23,20,1,0,0,0,2,10
1,21,32,27,1,0,0,0,2,6
1,37,21,18,1,0,0,0,2,10
1,21,32,32,1,0,0,0,2,6
1,37,21,19,1,0,0,0,2,10
2,41,23,21,1,0,0,0,2,10
2,23,36,35,1,0,0,0,2,6
1,37,21,20,1,0,0,0,2,10
1,21,32,22,1,0,0,0,2,6
1,37,21,17,1,0,0,0,2,10
1,21,32,19,1,0,0,0,2,6
2,41,23,19,1,0,0,0,2,10
2,23,36,21,1,0,0,0,2,6
1,37,21,20,1,0,0,0,2,10
1,21,32,22,1,0,0,0,2,6
1,37,21,18,1,0,0,0,2,10
1,21,32,20,1,0,0,0,2,6
3,21,32,809,1,0,0,0,2,6
2,11,11,2,1,0,0,0,0,1
1,19,21,21,1,0,0,0,2,10
2,1,32,18,0,0,0,0,2,2
1,19,21,17,1,0,0,0,0,10
1,13,23,16,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,4,0,0,0,1,2,3
1,13,23,12,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
3,9,32,24,0,0,0,0,1,2
3,9,32,23,0,0,0,0,1,2
3,9,32,26,0,0,0,0,1,2
3,9,32,20,0,0,0,0,1,2
3,9,32,25,0,0,0,0,1,2
3,9,32,521,0,0,0,0,1,2
3,11,32,23,0,0,0,0,2,2
3,9,32,18,0,0,0,0,1,2
3,9,32,17,0,0,0,0,1,2
3,11,32,18,0,0,0,0,2,2
3,9,32,16,0,0,0,0,1,2
3,9,32,15,0,0,0,0,1,2
4,9,77,40,0,0,0,0,2,2
4,9,77,36,0,0,0,0,1,2
4,9,77,37,0,0,0,0,2,2
4,9,77,35,0,0,0,0,1,2
3,9,56,11,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
3,9,56,10,1,0,0,0,0,1
3,9,56,9,0,0,0,0,1,1
3,9,56,366,0,0,0,0,1,1
3,9,56,11,1,0,0,0,0,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,11,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
1,13,23,17,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
3,9,56,9,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,10,1,0,0,0,0,1
3,9,56,13,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,7,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
1,5,0,3,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,15,24,7,1,0,0,0,1,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,15,24,6,1,0,0,0,1,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
1,21,39,434,1,0,0,0,3,15
2,1,63,12,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,23,63,11,1,0,0,0,1,3
3,10,63,8,1,0,0,0,0,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,7,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
2,1,63,9,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,23,63,9,1,0,0,0,1,3
3,10,63,8,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
3,10,63,15,0,0,0,0,1,1
3,10,63,11,0,0,0,0,1,1
3,10,63,12,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
2,1,104,26,0,0,0,0,1,1
1,21,52,11,1,0,0,0,0,5
3,10,104,18,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,23,104,25,0,0,0,1,2,3
3,23,104,27,0,0,0,1,2,3
3,23,104,22,0,0,0,1,2,3
3,23,104,21,0,0,0,1,2,3
3,31,104,18,1,0,0,0,0,4
3,31,104,18,1,0,0,0,0,4
1,15,0,6,0,0,0,1,2,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,15,0,4,0,0,0,1,2,3
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,15,24,6,1,0,0,0,1,3
2,6,24,5,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,15,24,6,1,0,0,0,1,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
1,21,39,29,1,0,0,0,3,15
2,1,63,8,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,10,0,0,0,0,1,1
3,10,63,12,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,23,63,10,1,0,0,0,1,3
3,10,63,8,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,7,1,0,0,0,0,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
2,1,63,9,0,0,0,0,1,1
1,21,40,9,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,13,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,23,63,10,1,0,0,0,1,3
3,10,63,9,0,0,0,0,1,1
3,10,63,449,1,0,0,0,0,1
3,10,63,13,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
2,1,104,17,0,0,0,0,1,1
1,21,52,8,1,0,0,0,0,5
3,10,104,17,0,0,0,0,1,1
3,10,104,16,0,0,0,0,1,1
3,23,104,22,0,0,0,1,2,3
3,23,104,29,0,0,0,1,2,3
3,23,104,25,0,0,0,1,2,3
3,23,104,28,0,0,0,1,2,3
3,31,104,20,1,0,0,0,0,4
3,31,104,24,1,0,0,0,0,4
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,1,3
1,17,0,2,1,0,0,0,1,3
1,17,0,2,1,0,0,0,0,3
1,17,0,2,1,0,0,0,1,3
1,16,0,2,1,0,0,0,1,3
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,6,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,16,0,3,1,0,0,0,1,3
1,5,15,12,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
2,11,21,16,1,0,0,0,0,2
1,5,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
1,13,23,15,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
2,17,24,6,1,0,0,0,0,4
2,17,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
1,13,23,22,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
2,17,24,29,1,0,0,0,0,4
2,17,24,10,1,0,0,0,0,4
2,11,11,4,1,0,0,0,0,1
1,19,35,29,1,0,0,0,3,15
2,1,56,9,0,0,0,0,1,1
1,19,36,9,1,0,0,0,0,5
3,9,56,863,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,25,56,12,1,0,0,0,0,4
3,25,56,13,1,0,0,0,0,4
2,1,56,10,0,0,0,0,1,1
1,19,36,10,1,0,0,0,0,5
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,25,56,10,1,0,0,0,0,4
3,25,56,10,1,0,0,0,0,4
2,1,88,17,0,0,0,0,1,1
1,19,44,8,1,0,0,0,0,5
3,9,88,18,0,0,0,0,1,1
3,9,88,16,0,0,0,0,1,1
3,27,88,19,1,0,0,0,0,4
3,27,88,19,1,0,0,0,0,4
2,11,11,4,1,0,0,0,0,1
2,11,11,2,1,0,0,0,0,1
1,23,13,10,0,0,0,1,2,3
1,13,23,707,1,0,0,0,0,2
1,23,13,11,0,0,0,1,2,3
1,13,23,24,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,12,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
2,10,23,18,0,0,0,0,1,2
2,10,23,30,0,0,0,0,1,2
2,13,23,15,0,0,0,0,2,2
2,10,23,13,0,0,0,0,1,2
2,10,23,10,0,0,0,0,1,2
2,13,23,10,0,0,0,0,2,2
1,23,13,7,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
2,10,40,5,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,28,40,7,1,0,0,0,0,4
2,28,40,6,1,0,0,0,0,4
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,535,1,0,0,0,0,2
2,10,40,9,0,0,0,0,1,1
2,10,40,6,1,0,0,0,0,1
2,10,40,5,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,28,40,6,1,0,0,0,0,4
2,28,40,7,1,0,0,0,0,4
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,13,23,578,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,18,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,11,21,14,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,11,21,12,1,0,0,0,0,2
1,21,11,5,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,12,1,0,0,0,0,2
1,21,11,5,0,0,0,1,2,3
2,9,21,14,0,0,0,0,1,2
2,9,21,10,0,0,0,0,1,2
2,11,21,9,0,0,0,0,2,2
2,9,21,10,0,0,0,0,1,2
2,9,21,10,0,0,0,0,1,2
2,11,21,9,0,0,0,0,2,2
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,36,8,1,0,0,0,0,1
2,9,36,7,0,0,0,0,1,1
2,9,36,6,0,0,0,0,1,1
2,25,36,9,1,0,0,0,0,4
2,25,36,8,1,0,0,0,0,4
1,13,23,19,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,15,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,36,7,0,0,0,0,1,1
2,9,36,5,1,0,0,0,0,1
2,9,36,5,0,0,0,0,1,1
2,9,36,5,0,0,0,0,1,1
2,25,36,9,1,0,0,0,0,4
2,25,36,10,1,0,0,0,0,4
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,1,3
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,0,3
1,17,0,2,1,0,0,0,1,3
1,16,0,3,1,0,0,0,1,3
1,5,15,16,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,16,0,3,1,0,0,0,1,3
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,3,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,17,0,5,1,0,0,0,1,3
1,17,0,2,1,0,0,0,1,3
1,17,0,3,1,0,0,0,1,3
1,17,0,3,1,0,0,0,0,3
1,17,0,2,1,0,0,0,1,3
1,16,0,3,1,0,0,0,1,3
1,5,15,18,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,6,1,0,0,0,0,4
1,16,0,3,1,0,0,0,1,3
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,6,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,0,2,1,0,0,0,0,1
1,17,0,3,1,0,0,0,1,3
1,17,0,3,1,0,0,0,1,3
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,0,3
1,17,0,2,1,0,0,0,1,3
1,16,0,3,1,0,0,0,1,3
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,16,0,3,1,0,0,0,1,3
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,533,1,0,0,0,0,3
2,18,24,10,1,0,0,0,0,4
2,18,24,7,1,0,0,0,0,4
1,17,0,4,1,0,0,0,1,3
1,17,0,2,1,0,0,0,0,3
1,17,0,2,1,0,0,0,1,3
1,16,0,3,1,0,0,0,1,3
1,5,15,16,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,16,0,3,1,0,0,0,1,3
1,5,15,12,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,23,36,33,1,0,0,0,2,6
2,41,23,20,1,0,0,0,2,10
1,21,32,27,1,0,0,0,2,6
1,37,21,25,1,0,0,0,2,10
1,21,32,23,1,0,0,0,2,6
1,37,21,16,1,0,0,0,2,10
2,23,36,31,1,0,0,0,2,6
2,41,23,20,1,0,0,0,2,10
1,21,32,28,1,0,0,0,2,6
1,37,21,20,1,0,0,0,2,10
1,21,32,411,1,0,0,0,2,6
1,37,21,24,1,0,0,0,2,10
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,1,3
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,0,3
1,17,0,3,1,0,0,0,1,3
1,16,0,3,1,0,0,0,1,3
1,5,15,14,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,6,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,16,0,2,1,0,0,0,1,3
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,1,3
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,0,3
1,17,0,3,1,0,0,0,1,3
1,16,0,3,1,0,0,0,1,3
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,16,0,3,1,0,0,0,1,3
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,6,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,6,1,0,0,0,0,4
1,17,0,4,1,0,0,0,1,3
1,17,0,3,1,0,0,0,1,3
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,0,3
1,17,0,2,1,0,0,0,1,3
1,16,0,4,1,0,0,0,1,3
1,5,15,19,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,6,1,0,0,0,0,4
1,16,0,3,1,0,0,0,1,3
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,3,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,10,1,0,0,0,0,4
2,18,24,8,1,0,0,0,0,4
2,41,23,23,1,0,0,0,2,10
2,23,36,25,1,0,0,0,2,6
1,37,21,24,1,0,0,0,2,10
1,21,32,26,1,0,0,0,2,6
1,37,21,22,1,0,0,0,2,10
1,21,32,26,1,0,0,0,2,6
2,41,23,21,1,0,0,0,2,10
2,23,36,23,1,0,0,0,2,6
1,37,21,20,1,0,0,0,2,10
1,21,32,21,1,0,0,0,2,6
1,37,21,20,1,0,0,0,2,10
1,21,32,21,1,0,0,0,2,6
1,13,23,16,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,11,21,15,1,0,0,0,0,2
1,21,11,12,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,11,21,15,1,0,0,0,0,2
1,21,11,7,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,21,13,0,0,0,0,1,2
2,9,21,10,0,0,0,0,1,2
2,11,21,11,0,0,0,0,2,2
2,9,21,19,0,0,0,0,1,2
2,9,21,16,0,0,0,0,1,2
2,11,21,14,0,0,0,0,2,2
1,13,23,20,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,36,6,1,0,0,0,0,1
2,9,36,6,0,0,0,0,1,1
2,9,36,6,0,0,0,0,1,1
2,25,36,7,1,0,0,0,0,4
2,25,36,7,1,0,0,0,0,4
1,13,23,18,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,36,8,0,0,0,0,1,1
2,9,36,6,1,0,0,0,0,1
2,9,36,7,0,0,0,0,1,1
2,9,36,6,0,0,0,0,1,1
2,25,36,8,1,0,0,0,0,4
2,25,36,7,1,0,0,0,0,4
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
1,13,23,12,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,5,0,0,0,1,2,3
1,13,23,23,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,11,21,15,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,21,14,0,0,0,0,1,2
2,9,21,11,0,0,0,0,1,2
2,11,21,11,0,0,0,0,2,2
2,9,21,11,0,0,0,0,1,2
2,9,21,11,0,0,0,0,1,2
2,11,21,11,0,0,0,0,2,2
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,16,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,36,10,1,0,0,0,0,1
2,9,36,7,0,0,0,0,1,1
2,9,36,6,0,0,0,0,1,1
2,25,36,8,1,0,0,0,0,4
2,25,36,6,1,0,0,0,0,4
1,13,23,18,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,11,21,14,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,36,7,0,0,0,0,1,1
2,9,36,5,1,0,0,0,0,1
2,9,36,6,0,0,0,0,1,1
2,9,36,6,0,0,0,0,1,1
2,25,36,6,1,0,0,0,0,4
2,25,36,7,1,0,0,0,0,4
1,13,23,18,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,14,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,21,12,0,0,0,0,1,2
2,9,21,10,0,0,0,0,1,2
2,11,21,11,0,0,0,0,2,2
2,9,21,12,0,0,0,0,1,2
2,9,21,11,0,0,0,0,1,2
2,11,21,11,0,0,0,0,2,2
1,13,23,17,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,36,6,1,0,0,0,0,1
2,9,36,6,0,0,0,0,1,1
2,9,36,5,0,0,0,0,1,1
2,25,36,7,1,0,0,0,0,4
2,25,36,8,1,0,0,0,0,4
1,13,23,17,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,14,1,0,0,0,0,2
1,21,11,5,0,0,0,1,2,3
2,9,36,6,0,0,0,0,1,1
2,9,36,6,1,0,0,0,0,1
2,9,36,7,0,0,0,0,1,1
2,9,36,7,0,0,0,0,1,1
2,25,36,6,1,0,0,0,0,4
2,25,36,7,1,0,0,0,0,4
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,5,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,5,0,0,0,1,2,3
2,9,21,26,0,0,0,0,1,2
2,9,21,13,0,0,0,0,1,2
2,11,21,13,0,0,0,0,2,2
2,9,21,13,0,0,0,0,1,2
2,9,21,12,0,0,0,0,1,2
2,11,21,12,0,0,0,0,2,2
1,13,23,17,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,6,0,0,0,1,2,3
2,9,36,6,1,0,0,0,0,1
2,9,36,6,0,0,0,0,1,1
2,9,36,6,0,0,0,0,1,1
2,25,36,7,1,0,0,0,0,4
2,25,36,7,1,0,0,0,0,4
1,13,23,22,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,11,21,13,1,0,0,0,0,2
1,21,11,5,0,0,0,1,2,3
2,9,36,7,0,0,0,0,1,1
2,9,36,6,1,0,0,0,0,1
2,9,36,6,0,0,0,0,1,1
2,9,36,5,0,0,0,0,1,1
2,25,36,6,1,0,0,0,0,4
2,25,36,6,1,0,0,0,0,4
1,7,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,4,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,41,36,34,1,0,0,0,2,10
2,41,36,37,1,0,0,0,2,10
2,13,13,3,1,0,0,0,0,1
2,13,13,2,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,41,36,31,1,0,0,0,2,10
2,41,36,33,1,0,0,0,2,10
2,13,13,2,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,13,13,7,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,13,13,7,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,41,36,34,1,0,0,0,2,10
1,1,0,1,1,0,0,0,0,1
2,41,36,27,1,0,0,0,2,10
1,1,0,1,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,13,13,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,13,13,4,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,13,13,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,41,36,36,1,0,0,0,2,10
1,1,0,1,1,0,0,0,0,1
2,41,36,29,1,0,0,0,2,10
1,1,0,1,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,13,13,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,20,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,1,13,1,1,0,0,0,0,1
1,21,39,32,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
2,1,63,9,0,0,0,0,1,1
1,21,40,9,1,0,0,0,0,5
3,6,63,13,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
2,1,104,22,0,0,0,0,1,1
1,21,52,8,1,0,0,0,0,5
3,13,104,17,1,0,0,0,0,1
3,13,104,16,1,0,0,0,0,1
2,1,13,2,1,0,0,0,0,1
1,21,39,31,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,6,63,13,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,10,1,0,0,0,0,1
2,1,63,11,0,0,0,0,1,1
1,21,40,13,1,0,0,0,0,5
2,1,104,30,0,0,0,0,1,1
1,21,52,10,1,0,0,0,0,5
1,13,13,6,1,0,0,0,1,7
3,13,13,3,1,0,0,0,0,1
1,13,13,6,1,0,0,0,1,7
3,13,13,3,1,0,0,0,0,1
3,31,104,20,1,0,0,0,0,4
3,31,104,19,1,0,0,0,0,4
2,33,0,28,1,2,0,2,10,21
2,13,104,23,1,0,0,0,1,7
2,13,0,1,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
2,13,13,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,0,3,1,0,0,0,0,3
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,5,24,6,1,0,0,0,0,1
2,5,24,6,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,0,0,0,0,1,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,5,24,7,0,0,0,0,1,1
2,5,24,6,1,0,0,0,0,1
2,5,24,6,0,0,0,0,1,1
2,5,24,6,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,18,59,8,1,0,0,0,0,1
2,1,59,3,1,0,0,0,0,1
1,13,0,4,1,0,0,0,0,3
1,5,15,16,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,29,13,6,1,0,0,0,0,3
1,21,39,34,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,9,1,0,0,0,0,5
3,1,63,12,1,0,0,0,0,1
4,15,107,35,1,0,0,0,1,3
3,1,63,12,1,0,0,0,0,1
4,15,107,32,1,0,0,0,1,3
3,1,63,11,1,0,0,0,0,1
4,15,107,31,1,0,0,0,1,3
3,1,63,11,1,0,0,0,0,1
4,15,107,34,1,0,0,0,1,3
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,1,0,0,0,0,1
3,10,63,10,0,0,0,0,1,1
3,10,63,435,0,0,0,0,1,1
3,13,63,11,1,0,0,0,0,1
3,13,63,8,1,0,0,0,0,1
3,10,63,10,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,13,63,546,1,0,0,0,0,1
3,10,63,11,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
2,1,63,9,0,0,0,0,1,1
1,21,40,10,1,0,0,0,0,5
3,10,63,11,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,12,0,0,0,0,1,1
3,10,63,12,0,0,0,0,1,1
3,10,63,11,0,0,0,0,1,1
3,10,63,12,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,13,63,11,1,0,0,0,0,1
3,13,63,10,1,0,0,0,0,1
3,10,63,10,0,0,0,0,1,1
3,10,63,11,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
2,1,104,17,0,0,0,0,1,1
1,21,52,9,1,0,0,0,0,5
3,10,104,19,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,13,104,16,1,0,0,0,0,1
3,10,104,18,0,0,0,0,1,1
3,10,104,334,0,0,0,0,1,1
3,10,104,20,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,13,104,16,1,0,0,0,0,1
3,10,104,17,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,23,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,13,104,22,1,0,0,0,0,1
3,13,104,18,1,0,0,0,0,1
2,29,13,5,1,0,0,0,0,3
1,21,39,34,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,12,1,0,0,0,0,5
3,10,63,12,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,9,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,13,63,12,0,0,0,0,1,1
3,13,63,9,1,0,0,0,0,1
3,13,63,10,0,0,0,0,1,1
3,13,63,10,1,0,0,0,0,1
3,10,63,10,1,0,0,0,0,1
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
2,1,63,13,0,0,0,0,1,1
1,21,40,13,1,0,0,0,0,5
3,10,63,14,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,13,0,0,0,0,1,1
3,10,63,13,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
3,10,63,12,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,13,63,9,1,0,0,0,0,1
3,13,63,9,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,13,63,8,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,14,0,0,0,0,1,1
3,10,63,11,0,0,0,0,1,1
2,1,104,19,0,0,0,0,1,1
1,21,52,11,1,0,0,0,0,5
3,10,104,20,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,194,0,0,0,0,1,1
3,10,104,22,0,0,0,0,1,1
3,13,104,16,1,0,0,0,0,1
3,10,104,18,0,0,0,0,1,1
3,10,104,29,0,0,0,0,1,1
3,10,104,21,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,16,0,0,0,0,1,1
3,13,104,16,1,0,0,0,0,1
3,10,104,17,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,22,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,11,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,4,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,5,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,5,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,13,13,5,1,0,0,0,0,1
2,11,11,4,1,0,0,0,0,1
2,11,11,2,1,0,0,0,0,1
2,13,13,4,1,0,0,0,0,1
1,5,0,2,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,13,13,4,1,0,0,0,0,1
2,1,40,6,1,0,0,0,0,1
2,1,40,6,1,0,0,0,0,1
2,1,52,9,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,383,1,0,0,0,1,3
2,15,24,11,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,331,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,13,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,13,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
3,15,6,7,1,0,0,0,0,5
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,41,36,40,1,0,0,0,2,10
1,1,0,2,1,0,0,0,0,1
2,11,11,10,1,0,0,0,0,1
2,11,11,3,1,0,0,0,0,1
3,151,113,58,1,0,0,0,2,46
4,79,9,30,1,0,0,0,1,23
4,79,9,25,1,0,0,0,1,23
1,35,6,15,1,0,0,0,5,13
4,1,12,7,0,0,0,0,1,1
1,37,6,17,0,0,0,0,4,13
2,151,95,51,1,0,0,0,2,46
2,21,18,7,1,0,0,0,0,3
1,1,0,1,1,0,0,0,0,1
2,3,3,6,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,21,18,5,1,0,0,0,0,3
2,21,18,5,1,0,0,0,0,3
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
4,79,9,27,1,0,0,0,1,23
3,79,9,26,1,0,0,0,1,23
3,3,6,3,1,0,0,0,0,1
3,15,9,8,1,0,0,0,0,5
3,3,6,3,1,0,0,0,0,1
3,15,9,8,1,0,0,0,0,5
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,9,9,1,0,0,0,0,5
3,3,6,2,1,0,0,0,0,1
3,15,9,9,1,0,0,0,0,5
3,79,9,25,1,0,0,0,1,23
1,29,6,13,1,0,0,0,4,11
3,1,12,7,0,0,0,0,1,1
1,31,6,11,0,0,0,0,3,11
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,21,18,5,1,0,0,0,0,3
2,95,141,38,1,0,0,0,2,30
2,21,18,5,1,0,0,0,0,3
2,151,95,49,1,0,0,0,2,46
1,1,0,2,1,0,0,0,0,1
2,21,18,4,1,0,0,0,0,3
2,95,141,40,1,0,0,0,2,30
2,21,18,4,1,0,0,0,0,3
2,151,95,51,1,0,0,0,2,46
4,79,9,31,1,0,0,0,1,23
4,79,9,26,1,0,0,0,1,23
1,35,6,16,1,0,0,0,5,13
4,1,12,8,0,0,0,0,1,1
1,37,6,14,0,0,0,0,4,13
3,151,113,57,1,0,0,0,2,46
2,151,95,50,1,0,0,0,2,46
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,21,18,5,1,0,0,0,0,3
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
2,21,18,4,1,0,0,0,0,3
2,21,18,6,1,0,0,0,0,3
4,79,9,30,1,0,0,0,1,23
3,79,9,26,1,0,0,0,1,23
3,3,6,3,1,0,0,0,0,1
3,15,9,8,1,0,0,0,0,5
3,3,6,3,1,0,0,0,0,1
3,15,9,8,1,0,0,0,0,5
2,1,3,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,9,9,1,0,0,0,0,5
3,3,6,2,1,0,0,0,0,1
3,15,9,8,1,0,0,0,0,5
3,79,9,28,1,0,0,0,1,23
1,29,6,12,1,0,0,0,4,11
3,1,12,6,0,0,0,0,1,1
1,31,6,10,0,0,0,0,3,11
2,3,3,2,1,0,0,0,0,1
2,15,6,6,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,7,1,0,0,0,0,5
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,15,6,9,1,0,0,0,0,5
2,3,3,3,1,0,0,0,0,1
2,15,6,8,1,0,0,0,0,5
2,21,18,8,1,0,0,0,0,3
2,95,141,41,1,0,0,0,2,30
2,21,18,5,1,0,0,0,0,3
2,151,95,51,1,0,0,0,2,46
1,1,0,2,1,0,0,0,0,1
2,21,18,5,1,0,0,0,0,3
2,95,141,42,1,0,0,0,2,30
2,21,18,5,1,0,0,0,0,3
2,151,95,51,1,0,0,0,2,46
1,92,112,17,1,0,0,0,0,5
1,408,56,8392,1,87,0,295,777,1657
3,140,571,1365,1,0,0,1,9,45
1,408,56,8701,1,96,0,308,835,1719
3,130,543,1181,1,0,0,1,9,45
1,408,107,2721,1,27,0,95,238,537
3,125,543,1113,1,0,0,1,9,45
1,408,107,2661,1,24,0,88,222,511
3,115,571,1298,1,0,0,1,9,45
1,408,51,9004,1,88,0,292,769,1655
3,125,520,876,1,0,0,0,6,45
1,408,51,8223,1,80,0,284,739,1607
3,115,571,921,1,0,0,0,6,45
3,94,767,1707,1,0,0,0,0,35
3,94,767,1768,1,0,0,0,0,35
3,94,767,1945,1,0,0,0,0,35
3,94,767,1881,1,0,0,0,0,35
3,89,963,2469,1,0,0,0,0,35
3,89,963,2651,1,0,0,0,0,35
3,94,966,2650,1,0,0,0,0,35
3,94,966,2725,1,0,0,0,0,35
3,89,1162,3493,1,0,0,0,0,35
3,89,1162,3588,1,0,0,0,0,35
3,89,963,2670,1,0,0,0,0,35
3,89,963,2734,1,0,0,0,0,35
3,84,767,1772,1,0,0,0,0,35
3,84,767,1796,1,0,0,0,0,35
3,89,1162,3725,1,0,0,0,0,35
3,89,1162,3540,1,0,0,0,0,35
3,84,966,2607,1,0,0,0,0,35
3,84,966,2661,1,0,0,0,0,35
3,84,767,1509,1,0,0,0,0,35
3,84,767,1593,1,0,0,0,0,35
3,89,704,1483,1,0,0,0,0,35
3,89,704,1498,1,0,0,0,0,35
3,84,928,2166,1,0,0,0,0,35
3,84,928,2321,1,0,0,0,0,35
3,84,928,2255,1,0,0,0,0,35
3,84,928,2271,1,0,0,0,0,35
3,79,732,1661,1,0,0,0,0,35
3,79,732,1657,1,0,0,0,0,35
3,84,767,1432,1,0,0,0,0,35
3,84,767,1392,1,0,0,0,0,35
2,415,413,307187,1,825,0,2138,6378,19507
6,408,698,1990,1,2,0,5,27,79
2,59,413,172,0,0,0,0,9,15
2,59,413,297,0,0,0,0,9,15
2,85,413,183,0,0,0,0,12,25
2,85,413,195,0,0,0,0,12,25
2,54,413,156,0,0,0,0,8,15
2,54,413,254,0,0,0,0,8,15
3,92,98,132,1,0,0,1,6,27
3,376,387,429,1,0,0,8,20,135
2,72,59,14,1,0,0,0,0,5
1,52,108,120,1,0,0,0,3,21
2,1,108,74,0,0,0,0,3,3
1,54,108,95,1,0,0,0,0,21
3,320,108,228,1,0,0,3,11,81
3,49,108,69,1,0,0,0,0,9
3,49,108,66,1,0,0,0,0,9
3,50,108,74,1,0,0,0,0,21
3,50,108,72,1,0,0,0,0,21
3,92,98,300,1,0,0,1,6,27
3,376,387,832,1,0,0,8,20,135
3,92,98,111,1,0,0,1,6,27
1,100,56,14,1,0,0,0,4,9
3,64,270,31,1,0,0,0,0,3
1,100,56,13,1,0,0,0,4,9
3,59,242,25,1,0,0,0,0,3
1,100,107,18,1,0,0,0,3,9
3,54,242,46,1,0,0,0,0,3
1,100,107,18,1,0,0,0,3,9
3,49,270,33,1,0,0,0,0,3
1,100,51,13,1,0,0,0,4,9
3,54,219,21,1,0,0,0,0,3
1,100,51,13,1,0,0,0,4,9
3,49,270,195,1,0,0,0,0,3
3,94,466,86,1,0,0,0,0,7
3,94,466,84,1,0,0,0,0,7
3,94,466,103,1,0,0,0,0,7
3,94,466,240,1,0,0,0,0,7
3,89,662,377,1,0,0,0,0,7
3,89,662,191,1,0,0,0,0,7
3,94,665,236,1,0,0,0,0,7
3,94,665,241,1,0,0,0,0,7
3,89,861,372,1,0,0,0,0,7
3,89,861,344,1,0,0,0,0,7
3,89,662,192,1,0,0,0,0,7
3,89,662,195,1,0,0,0,0,7
3,84,466,221,1,0,0,0,0,7
3,84,466,102,1,0,0,0,0,7
3,89,861,530,1,0,0,0,0,7
3,89,861,346,1,0,0,0,0,7
3,84,665,367,1,0,0,0,0,7
3,84,665,226,1,0,0,0,0,7
3,84,466,97,1,0,0,0,0,7
3,84,466,97,1,0,0,0,0,7
3,89,403,92,1,0,0,0,0,7
3,89,403,92,1,0,0,0,0,7
3,84,627,180,1,0,0,0,0,7
3,84,627,189,1,0,0,0,0,7
3,84,627,337,1,0,0,0,0,7
3,84,627,184,1,0,0,0,0,7
3,79,431,98,1,0,0,0,0,7
3,79,431,98,1,0,0,0,0,7
3,84,466,86,1,0,0,0,0,7
3,84,466,83,1,0,0,0,0,7
2,415,112,50567,1,327,0,883,2669,7827
6,100,698,266,1,0,0,0,3,9
2,59,112,13,0,0,0,0,2,3
2,59,112,10,0,0,0,0,2,3
2,85,112,12,0,0,0,0,3,5
2,85,112,12,0,0,0,0,3,5
2,54,112,8,0,0,0,0,2,3
2,54,112,9,0,0,0,0,2,3
1,100,413,229,1,0,0,0,5,45
2,1,413,146,0,0,0,0,5,5
1,102,413,222,1,0,0,0,0,45
3,59,413,205,0,0,0,0,9,15
3,59,413,189,0,0,0,0,9,15
3,85,413,415,0,0,0,0,12,25
3,85,413,245,0,0,0,0,12,25
3,54,413,178,0,0,0,0,8,15
3,54,413,213,0,0,0,0,8,15
3,59,413,185,0,0,0,0,9,15
3,59,413,305,0,0,0,0,9,15
3,85,413,198,0,0,0,0,12,25
3,85,413,210,0,0,0,0,12,25
3,54,413,296,0,0,0,0,8,15
3,54,413,176,0,0,0,0,8,15
3,59,413,348,0,0,0,0,9,15
3,59,413,188,0,0,0,0,9,15
3,85,413,207,0,0,0,0,12,25
3,85,413,336,0,0,0,0,12,25
3,54,413,173,0,0,0,0,8,15
3,54,413,182,0,0,0,0,8,15
3,59,413,355,0,0,0,0,9,15
3,59,413,184,0,0,0,0,9,15
3,85,413,331,0,0,0,0,12,25
3,85,413,201,0,0,0,0,12,25
3,54,413,176,0,0,0,0,8,15
3,54,413,292,0,0,0,0,8,15
4,140,571,1504,1,0,0,1,9,45
4,130,767,2026,1,0,0,1,9,45
4,94,767,1739,1,0,0,0,0,35
4,94,767,2034,1,0,0,0,0,35
4,125,767,2040,1,0,0,1,9,45
4,94,767,1732,1,0,0,0,0,35
4,94,767,1847,1,0,0,0,0,35
4,115,963,2753,1,0,0,1,9,45
4,89,963,2564,1,0,0,0,0,35
4,89,963,2596,1,0,0,0,0,35
4,125,966,2793,1,0,0,0,6,45
4,94,966,2724,1,0,0,0,0,35
4,94,966,2827,1,0,0,0,0,35
4,115,1162,3865,1,0,0,0,6,45
4,89,1162,3668,1,0,0,0,0,35
4,89,1162,3683,1,0,0,0,0,35
4,140,767,2204,1,0,0,1,9,45
4,94,767,1708,1,0,0,0,0,35
4,94,767,1914,1,0,0,0,0,35
4,130,543,1512,1,0,0,1,9,45
4,125,963,2744,1,0,0,1,9,45
4,89,963,2672,1,0,0,0,0,35
4,89,963,2741,1,0,0,0,0,35
4,115,767,1930,1,0,0,1,9,45
4,84,767,2055,1,0,0,0,0,35
4,84,767,1930,1,0,0,0,0,35
4,125,1162,3916,1,0,0,0,6,45
4,89,1162,3695,1,0,0,0,0,35
4,89,1162,3772,1,0,0,0,0,35
4,115,966,2950,1,0,0,0,6,45
4,84,966,2747,1,0,0,0,0,35
4,84,966,2824,1,0,0,0,0,35
4,140,767,2149,1,0,0,1,9,45
4,94,767,2072,1,0,0,0,0,35
4,94,767,1873,1,0,0,0,0,35
4,130,963,2778,1,0,0,1,9,45
4,89,963,2625,1,0,0,0,0,35
4,89,963,2822,1,0,0,0,0,35
4,125,543,1279,1,0,0,1,9,45
4,115,767,2071,1,0,0,1,9,45
4,84,767,1758,1,0,0,0,0,35
4,84,767,1861,1,0,0,0,0,35
4,125,704,1727,1,0,0,0,6,45
4,89,704,1671,1,0,0,0,0,35
4,89,704,1594,1,0,0,0,0,35
4,115,928,2717,1,0,0,0,6,45
4,84,928,2579,1,0,0,0,0,35
4,84,928,2474,1,0,0,0,0,35
4,140,963,2967,1,0,0,1,9,45
4,89,963,2533,1,0,0,0,0,35
4,89,963,2705,1,0,0,0,0,35
4,130,767,2063,1,0,0,1,9,45
4,84,767,2071,1,0,0,0,0,35
4,84,767,1759,1,0,0,0,0,35
4,125,767,1968,1,0,0,1,9,45
4,84,767,1892,1,0,0,0,0,35
4,84,767,1680,1,0,0,0,0,35
4,115,571,1068,1,0,0,1,9,45
4,125,928,2499,1,0,0,0,6,45
4,84,928,2288,1,0,0,0,0,35
4,84,928,2294,1,0,0,0,0,35
4,115,732,1783,1,0,0,0,6,45
4,79,732,1639,1,0,0,0,0,35
4,79,732,1717,1,0,0,0,0,35
4,140,966,4910,1,0,0,0,6,45
4,94,966,6417,1,0,0,0,0,35
4,94,966,5724,1,0,0,0,0,35
4,130,1162,4228,1,0,0,0,6,45
4,89,1162,3810,1,0,0,0,0,35
4,89,1162,3763,1,0,0,0,0,35
4,125,704,1852,1,0,0,0,6,45
4,89,704,1462,1,0,0,0,0,35
4,89,704,1526,1,0,0,0,0,35
4,115,928,2567,1,0,0,0,6,45
4,84,928,2398,1,0,0,0,0,35
4,84,928,2428,1,0,0,0,0,35
4,125,520,910,1,0,0,0,6,45
4,115,767,1636,1,0,0,0,6,45
4,84,767,1430,1,0,0,0,0,35
4,84,767,1422,1,0,0,0,0,35
4,140,1162,3676,1,0,0,0,6,45
4,89,1162,3631,1,0,0,0,0,35
4,89,1162,3646,1,0,0,0,0,35
4,130,966,2781,1,0,0,0,6,45
4,84,966,2719,1,0,0,0,0,35
4,84,966,2811,1,0,0,0,0,35
4,125,928,2573,1,0,0,0,6,45
4,84,928,2461,1,0,0,0,0,35
4,84,928,2371,1,0,0,0,0,35
4,115,732,1695,1,0,0,0,6,45
4,79,732,1540,1,0,0,0,0,35
4,79,732,1550,1,0,0,0,0,35
4,125,767,1398,1,0,0,0,6,45
4,84,767,1475,1,0,0,0,0,35
4,84,767,1541,1,0,0,0,0,35
4,115,571,906,1,0,0,0,6,45
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,296,53,402,0,0,0,4,5,27
2,45,53,9,1,0,0,0,0,3
2,92,53,24,0,0,0,2,3,9
2,45,53,5,1,0,0,0,0,3
2,92,53,22,0,0,0,2,3,9
2,92,53,21,0,0,0,2,3,9
2,92,53,22,0,0,0,2,3,9
2,92,53,21,0,0,0,2,3,9
2,45,53,8,1,0,0,0,0,7
2,45,53,7,1,0,0,0,0,7
2,100,59,335,0,0,0,2,3,9
2,100,59,24,0,0,0,2,3,9
2,320,59,54,0,0,0,4,5,27
2,49,59,6,1,0,0,0,0,3
2,100,59,21,0,0,0,2,3,9
2,49,59,5,1,0,0,0,0,3
2,100,59,21,0,0,0,2,3,9
2,100,59,20,0,0,0,2,3,9
2,50,59,8,1,0,0,0,0,7
2,50,59,6,1,0,0,0,0,7
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,400,413,1052,1,0,0,8,20,135
2,86,104,14,1,0,0,0,0,5
2,86,104,17,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
2,86,104,18,1,0,0,0,0,5
2,86,104,14,1,0,0,0,0,5
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,16,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,6,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,6,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,8,1,0,0,0,0,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,6,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
2,11,11,4,1,0,0,0,0,1
1,19,35,28,1,0,0,0,3,15
2,1,56,8,0,0,0,0,1,1
1,19,36,8,1,0,0,0,0,5
3,9,56,10,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,10,1,0,0,0,0,1
3,9,56,12,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
2,1,56,8,0,0,0,0,1,1
1,19,36,8,1,0,0,0,0,5
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,16,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,7,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
2,1,88,23,0,0,0,0,1,1
1,19,44,11,1,0,0,0,0,5
3,9,88,17,0,0,0,0,1,1
3,9,88,16,0,0,0,0,1,1
3,9,88,17,0,0,0,0,1,1
3,9,88,16,0,0,0,0,1,1
3,9,88,17,0,0,0,0,1,1
3,9,88,16,0,0,0,0,1,1
3,9,88,16,0,0,0,0,1,1
3,9,88,16,0,0,0,0,1,1
3,11,88,236,1,0,0,0,0,1
3,9,88,25,0,0,0,0,1,1
3,9,88,16,0,0,0,0,1,1
3,9,88,17,0,0,0,0,1,1
3,9,88,15,0,0,0,0,1,1
1,29,24,12,1,0,0,0,2,9
1,29,24,8,1,0,0,0,2,9
2,19,15,16,1,0,0,1,4,10
2,29,58,6,1,0,0,0,0,1
2,6,15,8,0,0,0,0,1,2
2,6,15,8,0,0,0,0,1,2
1,1,0,1,1,0,0,0,0,1
2,15,15,19,1,0,0,0,2,6
3,6,39,12,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,13,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,15,15,1,0,0,0,2,6
1,1,15,8,0,0,0,0,2,2
1,5,15,9,1,0,0,0,0,6
1,1,0,1,1,0,0,0,0,1
2,21,24,7,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,6,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,13,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,3,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,11,15,17,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,4,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,6,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
3,6,27,564,1,0,0,0,0,1
1,1,24,6,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
3,6,27,8,0,0,0,0,1,1
3,6,27,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,0,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
3,6,27,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
3,6,27,6,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,3,3,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
3,6,27,6,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
3,6,27,8,0,0,0,0,1,1
3,6,27,6,1,0,0,0,0,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,0,4,1,0,0,0,0,3
1,5,0,2,1,0,0,0,0,3
1,5,0,1,1,0,0,0,0,3
1,5,0,2,1,0,0,0,0,3
1,5,0,5,1,0,0,0,0,3
1,5,0,2,1,0,0,0,0,3
1,5,0,1,1,0,0,0,0,3
1,5,0,1,1,0,0,0,0,3
1,5,0,1,1,0,0,0,0,3
1,1,0,2,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,19,28,7,1,0,0,0,0,4
2,19,28,6,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,3,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,3,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,2,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,3,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,4,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,4,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,13,1,0,0,0,0,4
2,19,28,8,1,0,0,0,0,4
2,1,28,6,1,0,0,0,0,1
2,19,28,7,1,0,0,0,0,4
2,19,28,6,1,0,0,0,0,4
2,5,13,4,1,0,0,0,0,3
1,21,39,37,1,0,0,0,3,15
2,1,63,11,0,0,0,0,1,1
1,21,40,9,1,0,0,0,0,5
3,10,63,12,0,0,0,0,1,1
3,10,63,11,0,0,0,0,1,1
3,28,63,10,1,0,0,0,0,4
3,28,63,10,1,0,0,0,0,4
2,1,63,8,0,0,0,0,1,1
1,21,40,11,1,0,0,0,0,5
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,28,63,12,1,0,0,0,0,4
3,28,63,10,1,0,0,0,0,4
2,1,104,18,0,0,0,0,1,1
1,21,52,7,1,0,0,0,0,5
3,10,104,17,0,0,0,0,1,1
3,10,104,16,0,0,0,0,1,1
3,31,104,17,1,0,0,0,0,4
3,31,104,17,1,0,0,0,0,4
1,1,0,3,1,0,0,0,0,1
2,1,28,7,1,0,0,0,0,1
2,19,28,7,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,6,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,3,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,4,1,0,0,0,0,4
2,5,13,3,1,0,0,0,0,3
1,21,39,27,1,0,0,0,3,15
2,1,63,8,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,28,63,9,1,0,0,0,0,4
3,28,63,9,1,0,0,0,0,4
2,1,63,8,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,28,63,528,1,0,0,0,0,4
3,28,63,15,1,0,0,0,0,4
2,1,104,19,0,0,0,0,1,1
1,21,52,8,1,0,0,0,0,5
3,10,104,18,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,31,104,18,1,0,0,0,0,4
3,31,104,16,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,6,1,0,0,0,0,4
2,1,28,3,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,6,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,6,1,0,0,0,0,4
1,1,0,2,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,3,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,2,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,7,28,4,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,7,28,5,0,0,0,0,1,1
2,7,28,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,3,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,2,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,7,28,4,1,0,0,0,0,1
2,1,28,403,1,0,0,0,0,1
2,7,28,8,0,0,0,0,1,1
2,7,28,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,6,1,0,0,0,0,4
2,1,28,3,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,7,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,6,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,6,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,6,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,5,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,4,1,0,0,0,0,1
2,19,28,6,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,1,28,4,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
2,1,28,3,1,0,0,0,0,1
2,19,28,5,1,0,0,0,0,4
2,19,28,5,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,10,1,0,0,0,0,3
2,6,24,10,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,8,1,0,0,0,0,1
1,1,24,6,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,1,0,1,1,0,0,0,0,1
2,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,7,24,4,1,0,0,0,0,1
2,7,24,4,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,7,24,5,0,0,0,0,1,1
2,7,24,4,1,0,0,0,0,1
2,7,24,5,0,0,0,0,1,1
2,7,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,7,24,4,1,0,0,0,0,1
2,7,24,4,1,0,0,0,0,1
2,15,24,5,1,0,0,0,1,3
2,7,24,5,0,0,0,0,1,1
2,7,24,4,1,0,0,0,0,1
2,7,24,4,0,0,0,0,1,1
2,7,24,4,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,17,14,1,0,0,0,2,6
1,1,28,5,0,0,0,0,1,1
1,5,28,5,1,0,0,0,0,3
2,7,28,5,1,0,0,0,0,1
1,1,28,4,0,0,0,0,1,1
1,5,28,4,1,0,0,0,0,3
2,7,28,4,0,0,0,0,1,1
2,7,28,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,17,16,1,0,0,0,2,6
1,1,28,5,0,0,0,0,1,1
1,5,28,5,1,0,0,0,0,3
2,7,28,4,1,0,0,0,0,1
1,1,28,4,0,0,0,0,1,1
1,5,28,5,1,0,0,0,0,3
2,7,28,5,0,0,0,0,1,1
2,7,28,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,12,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,10,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,3,3,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,4,7,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,5,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,5,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,9,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,6,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
3,4,7,2,1,0,0,0,0,1
3,15,27,7,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
3,4,7,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,4,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,27,9,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,6,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
3,15,27,11,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
3,4,7,2,1,0,0,0,0,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,3,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
3,4,7,3,1,0,0,0,0,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,8,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,3,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
3,4,7,3,1,0,0,0,0,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,3,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,3,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,19,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,9,1,0,0,0,0,1
2,6,24,7,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,1,24,8,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,1,0,1,1,0,0,0,0,1
2,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,1036,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,1,13,2,1,0,0,0,0,1
2,1,13,2,1,0,0,0,0,1
1,21,39,33,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,15,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,6,63,12,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,10,63,11,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,9,1,0,0,0,0,1
2,1,63,9,0,0,0,0,1,1
1,21,40,9,1,0,0,0,0,5
3,10,63,13,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,6,63,14,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,10,63,12,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,11,0,0,0,0,1,1
3,10,63,12,1,0,0,0,0,1
2,1,104,20,0,0,0,0,1,1
1,21,52,10,1,0,0,0,0,5
3,10,104,18,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,13,104,22,1,0,0,0,0,1
3,13,104,19,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,1,13,2,1,0,0,0,0,1
2,1,13,1,1,0,0,0,0,1
1,21,39,31,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,19,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,6,63,12,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,9,1,0,0,0,0,1
2,1,63,9,0,0,0,0,1,1
1,21,40,10,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,6,63,12,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,9,1,0,0,0,0,1
2,1,104,18,0,0,0,0,1,1
1,21,52,10,1,0,0,0,0,5
3,10,104,19,0,0,0,0,1,1
3,10,104,19,0,0,0,0,1,1
3,13,104,23,1,0,0,0,0,1
3,13,104,19,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,29,24,13,1,0,0,0,2,9
1,29,24,10,1,0,0,0,2,9
2,19,15,19,1,0,0,1,4,10
2,29,58,5,1,0,0,0,0,1
2,6,15,8,0,0,0,0,1,2
2,6,15,9,0,0,0,0,1,2
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,12,1,0,0,0,0,2
3,6,39,14,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,12,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,12,1,0,0,0,1,5
3,6,39,10,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
2,21,24,6,1,0,0,0,1,5
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,13,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,16,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,13,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,13,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,29,24,11,1,0,0,0,2,9
1,29,24,11,1,0,0,0,2,9
2,19,15,17,1,0,0,1,4,10
2,29,58,6,1,0,0,0,0,1
2,6,15,9,0,0,0,0,1,2
2,6,15,8,0,0,0,0,1,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,12,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,16,1,0,0,0,2,6
3,6,39,12,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,390,0,0,0,0,1,2
3,6,39,19,1,0,0,0,0,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,14,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,17,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,21,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,346,0,0,0,0,1,2
3,6,39,21,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,29,24,12,1,0,0,0,2,9
1,29,24,10,1,0,0,0,2,9
2,19,15,17,1,0,0,1,4,10
2,29,58,7,1,0,0,0,0,1
2,6,15,8,0,0,0,0,1,2
2,6,15,8,0,0,0,0,1,2
1,1,0,1,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,21,24,24,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,13,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,13,1,0,0,0,0,2
2,21,24,10,1,0,0,0,1,5
3,6,39,12,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,348,0,0,0,0,1,2
3,6,39,16,1,0,0,0,0,2
3,6,39,14,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,13,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,21,24,10,1,0,0,0,1,5
3,6,39,18,1,0,0,0,0,2
3,6,39,13,1,0,0,0,0,2
2,21,24,11,1,0,0,0,1,5
3,6,39,15,0,0,0,0,1,2
3,6,39,14,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,367,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,17,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,1,24,5,1,0,0,0,0,1
1,11,0,4,1,0,0,0,0,3
1,11,0,3,1,0,0,0,0,3
1,10,0,4,0,0,0,0,1,3
1,1,24,5,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
2,6,24,439,1,0,0,0,0,1
1,1,28,6,1,0,0,0,0,1
1,11,0,2,0,0,0,0,1,3
2,6,24,5,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
2,1,24,5,1,0,0,0,0,1
1,11,0,3,1,0,0,0,0,3
1,11,0,2,1,0,0,0,0,3
1,10,0,4,0,0,0,0,1,3
1,1,24,5,1,0,0,0,0,1
2,6,24,8,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,28,6,1,0,0,0,0,1
1,11,0,2,0,0,0,0,1,3
2,6,24,5,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,10,24,7,1,0,0,0,0,3
2,10,24,5,1,0,0,0,0,3
2,10,24,7,1,0,0,0,0,3
2,10,24,5,1,0,0,0,0,3
2,1,24,4,1,0,0,0,0,1
2,10,24,8,1,0,0,0,0,3
2,10,24,4,1,0,0,0,0,3
2,10,24,6,1,0,0,0,0,3
2,10,24,5,1,0,0,0,0,3
1,1,0,1,1,0,0,0,0,1
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,10,24,6,1,0,0,0,0,3
2,10,24,5,1,0,0,0,0,3
2,10,24,7,1,0,0,0,0,3
2,10,24,5,1,0,0,0,0,3
2,1,24,5,1,0,0,0,0,1
2,10,24,6,1,0,0,0,0,3
2,10,24,5,1,0,0,0,0,3
2,10,24,8,1,0,0,0,0,3
2,10,24,7,1,0,0,0,0,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,29,24,12,1,0,0,0,2,9
1,29,24,10,1,0,0,0,2,9
2,19,15,21,1,0,0,1,4,10
2,29,58,6,1,0,0,0,0,1
2,6,15,10,0,0,0,0,1,2
2,6,15,11,0,0,0,0,1,2
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,15,16,1,0,0,0,2,6
3,6,39,14,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
3,6,39,13,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,13,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
2,21,24,6,1,0,0,0,1,5
3,6,39,13,0,0,0,0,1,2
3,6,39,12,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,21,24,11,1,0,0,0,1,5
3,6,39,15,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
2,21,24,6,1,0,0,0,1,5
3,6,39,14,0,0,0,0,1,2
3,6,39,12,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,15,13,1,0,0,0,2,6
3,6,39,13,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,21,24,7,1,0,0,0,1,5
3,6,39,13,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,13,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,14,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
3,6,39,13,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,0,0,0,0,0,1,1
1,21,0,6,0,0,0,1,2,5
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,21,0,6,0,0,0,1,2,5
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,21,0,5,0,0,0,1,2,5
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,21,0,9,0,0,0,1,2,5
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,49,40,13,1,0,0,0,3,11
3,9,72,16,1,0,0,0,0,2
1,49,40,11,1,0,0,0,3,11
3,9,72,14,1,0,0,0,0,2
2,27,32,32,1,0,0,1,4,10
2,49,82,8,1,0,0,0,0,1
2,10,32,12,0,0,0,0,1,2
2,10,32,11,0,0,0,0,1,2
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,21,24,13,1,0,0,0,1,5
4,6,42,16,1,0,0,0,0,2
4,6,42,14,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
4,6,42,15,0,0,0,0,1,2
4,6,42,13,1,0,0,0,0,2
4,6,42,14,0,0,0,0,1,2
4,6,42,12,1,0,0,0,0,2
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,15,728,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
4,6,42,15,1,0,0,0,0,2
4,6,42,18,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
4,6,42,14,0,0,0,0,1,2
4,6,42,13,1,0,0,0,0,2
4,6,42,14,0,0,0,0,1,2
4,6,42,12,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
4,6,42,13,1,0,0,0,0,2
4,6,42,12,1,0,0,0,0,2
4,6,42,14,0,0,0,0,1,2
4,6,42,12,1,0,0,0,0,2
4,6,42,12,0,0,0,0,1,2
4,6,42,15,1,0,0,0,0,2
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,4,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,27,3,9,0,0,0,1,2,7
2,21,3,6,0,0,0,1,2,5
2,1,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,27,3,7,0,0,0,1,2,7
2,21,3,5,0,0,0,1,2,5
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,0,0,0,0,0,1,1
2,27,3,7,0,0,0,1,2,7
2,21,3,4,0,0,0,1,2,5
2,1,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,27,3,8,0,0,0,1,2,7
2,21,3,5,0,0,0,1,2,5
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,23,40,9,0,0,0,0,1,3
1,10,80,15,1,0,0,0,0,1
1,23,40,7,0,0,0,0,1,3
1,10,80,13,1,0,0,0,0,1
2,66,103,39,1,0,0,0,0,18
2,53,103,37,1,0,0,0,0,14
2,66,103,530,1,0,0,0,0,18
2,35,57,30,1,0,0,0,1,10
2,61,93,39,1,0,0,0,0,18
2,53,103,38,1,0,0,0,0,14
2,35,57,34,1,0,0,0,1,10
2,49,93,40,1,0,0,0,0,14
2,66,103,44,1,0,0,0,0,18
2,53,103,37,1,0,0,0,0,14
2,66,103,39,1,0,0,0,0,18
2,35,57,25,1,0,0,0,1,10
2,61,93,39,1,0,0,0,0,18
2,53,103,36,1,0,0,0,0,14
2,35,57,25,1,0,0,0,1,10
2,49,93,37,1,0,0,0,0,14
2,66,103,43,1,0,0,0,0,18
1,61,93,40,1,0,0,0,0,18
1,49,93,48,1,0,0,0,0,14
2,53,103,49,1,0,0,0,0,14
1,61,93,39,1,0,0,0,0,18
1,49,93,49,1,0,0,0,0,14
2,66,103,38,1,0,0,0,0,18
2,66,103,39,1,0,0,0,0,18
2,35,57,530,1,0,0,0,1,10
2,61,93,56,1,0,0,0,0,18
2,53,103,37,1,0,0,0,0,14
2,53,103,40,1,0,0,0,0,14
2,35,57,25,1,0,0,0,1,10
2,49,93,44,1,0,0,0,0,14
2,124,103,48,1,0,0,0,0,34
1,1,0,1,1,0,0,0,0,1
2,53,103,145,1,0,0,0,0,56
2,35,57,25,1,0,0,0,1,10
2,49,93,144,1,0,0,0,0,56
2,124,103,49,1,0,0,0,0,34
2,35,57,39,1,0,0,0,1,10
2,115,93,50,1,0,0,0,0,34
2,53,103,589,1,0,0,0,0,56
2,35,57,29,1,0,0,0,1,10
2,49,93,150,1,0,0,0,0,56
2,124,103,48,1,0,0,0,0,34
2,35,57,25,1,0,0,0,1,10
2,115,93,48,1,0,0,0,0,34
2,53,103,152,1,0,0,0,0,56
1,49,93,743,1,0,0,0,0,56
1,115,93,54,1,0,0,0,0,34
2,124,103,53,1,0,0,0,0,34
1,49,93,146,1,0,0,0,0,56
1,115,93,49,1,0,0,0,0,34
2,53,103,431,1,0,0,0,0,56
2,53,103,156,1,0,0,0,0,56
2,35,57,26,1,0,0,0,1,10
2,49,93,143,1,0,0,0,0,56
2,124,103,68,1,0,0,0,0,34
2,124,103,48,1,0,0,0,0,34
2,35,57,28,1,0,0,0,1,10
2,115,93,63,1,0,0,0,0,34
2,66,142,144,1,0,0,0,2,72
1,1,0,2,1,0,0,0,0,1
2,122,63,88,1,0,0,0,4,68
2,73,21,27,1,0,0,0,6,22
2,113,57,104,1,0,0,0,4,68
2,66,142,147,1,0,0,0,2,72
2,21,73,64,1,0,0,0,2,12
2,61,130,148,1,0,0,0,2,72
2,122,63,101,1,0,0,0,4,68
2,73,21,26,1,0,0,0,6,22
2,113,57,89,1,0,0,0,4,68
2,66,142,145,1,0,0,0,2,72
2,21,73,45,1,0,0,0,2,12
2,61,130,174,1,0,0,0,2,72
2,122,63,92,1,0,0,0,4,68
1,113,57,96,1,0,0,0,4,68
1,61,130,145,1,0,0,0,2,72
2,66,142,429,1,0,0,0,2,72
1,113,57,91,1,0,0,0,4,68
1,61,130,147,1,0,0,0,2,72
2,122,63,95,1,0,0,0,4,68
2,122,63,92,1,0,0,0,4,68
2,73,21,27,1,0,0,0,6,22
2,113,57,89,1,0,0,0,4,68
1,73,21,368,1,0,0,0,6,22
1,21,73,57,1,0,0,0,2,12
2,66,142,141,1,0,0,0,2,72
2,66,142,445,1,0,0,0,2,72
2,21,73,47,1,0,0,0,2,12
2,61,130,150,1,0,0,0,2,72
1,73,21,33,1,0,0,0,6,22
1,21,73,48,1,0,0,0,2,12
1,1,0,1,1,0,0,0,0,1
1,18,63,28,1,0,0,0,0,10
1,38,40,10,1,0,0,0,1,5
1,18,63,28,1,0,0,0,0,10
1,38,40,10,1,0,0,0,1,5
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,23,23,21,1,0,0,0,2,6
1,35,23,18,1,0,0,0,2,14
1,23,23,21,1,0,0,0,2,6
1,35,23,19,1,0,0,0,2,14
1,23,23,17,1,0,0,0,2,6
1,35,23,18,1,0,0,0,2,14
1,38,63,62,1,0,0,0,1,20
1,78,63,525,1,0,0,0,2,26
1,23,23,20,1,0,0,0,2,6
1,35,23,19,1,0,0,0,2,14
1,38,63,64,1,0,0,0,1,20
1,78,63,38,1,0,0,0,2,26
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,38,63,61,1,0,0,0,1,20
1,78,63,33,1,0,0,0,2,26
1,38,63,76,1,0,0,0,1,20
1,78,63,33,1,0,0,0,2,26
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,23,13,9,1,0,0,0,0,5
2,23,13,4,1,0,0,0,0,5
2,23,13,4,1,0,0,0,0,5
2,5,0,3,1,0,0,0,0,3
2,23,13,7,1,0,0,0,0,5
2,5,0,3,1,0,0,0,0,3
2,23,13,5,1,0,0,0,0,5
2,23,13,7,1,0,0,0,0,5
2,23,13,5,1,0,0,0,0,5
2,5,0,3,1,0,0,0,0,3
2,23,13,5,1,0,0,0,0,5
2,5,0,3,1,0,0,0,0,3
2,23,13,5,1,0,0,0,0,5
2,23,13,5,1,0,0,0,0,5
2,23,13,4,1,0,0,0,0,5
2,23,13,8,1,0,0,0,0,5
2,5,0,4,1,0,0,0,0,3
2,23,13,6,1,0,0,0,0,5
2,23,13,5,1,0,0,0,0,5
2,5,0,3,1,0,0,0,0,3
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,23,36,32,1,0,0,0,2,6
1,53,23,25,1,0,0,0,2,18
1,23,36,30,1,0,0,0,2,6
1,53,23,25,1,0,0,0,2,18
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,21,11,4,1,0,0,0,0,5
1,11,11,2,1,0,0,0,0,1
1,21,11,7,1,0,0,0,0,5
1,11,11,3,1,0,0,0,0,1
1,21,11,4,1,0,0,0,0,5
1,11,11,2,1,0,0,0,0,1
1,49,21,27,1,0,0,0,2,18
1,21,32,27,1,0,0,0,2,6
1,21,11,4,1,0,0,0,0,5
1,11,11,2,1,0,0,0,0,1
1,49,21,25,1,0,0,0,2,18
1,21,32,23,1,0,0,0,2,6
1,1,0,2,1,0,0,0,0,1
2,41,36,31,1,0,0,0,2,10
1,1,0,1,1,0,0,0,0,1
2,41,36,29,1,0,0,0,2,10
2,11,11,4,1,0,0,0,0,1
2,41,36,32,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,41,36,36,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,41,36,28,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,41,36,29,1,0,0,0,2,10
2,41,36,29,1,0,0,0,2,10
2,41,36,39,1,0,0,0,2,10
2,41,36,40,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,41,36,32,1,0,0,0,2,10
2,41,36,30,1,0,0,0,2,10
2,11,11,2,1,0,0,0,0,1
2,41,36,28,1,0,0,0,2,10
2,41,36,28,1,0,0,0,2,10
2,41,36,28,1,0,0,0,2,10
2,41,36,26,1,0,0,0,2,10
2,41,36,33,1,0,0,0,2,10
2,41,36,28,1,0,0,0,2,10
2,41,36,28,1,0,0,0,2,10
2,41,36,28,1,0,0,0,2,10
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,10,99,24,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,19,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,7,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
2,7,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,7,24,4,0,0,0,0,1,1
2,7,24,4,1,0,0,0,0,1
1,1,24,3,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,10,1,0,0,0,0,1
2,7,24,5,0,0,0,0,1,1
2,7,24,4,1,0,0,0,0,1
2,1,0,2,1,0,0,0,0,1
2,1,0,1,1,0,0,0,0,1
1,13,65,37,1,0,0,0,4,28
2,1,40,5,0,0,0,0,1,1
1,15,40,7,1,0,0,0,0,7
3,10,40,5,1,0,0,0,0,1
2,1,40,5,0,0,0,0,1,1
1,15,40,7,1,0,0,0,0,7
3,10,40,6,0,0,0,0,1,1
3,10,40,5,1,0,0,0,0,1
2,1,40,5,0,0,0,0,1,1
1,15,40,7,1,0,0,0,0,7
3,10,40,5,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,9,0,0,0,0,1,1
3,7,40,7,0,0,0,0,1,1
3,7,40,6,0,0,0,0,1,1
3,7,40,6,0,0,0,0,1,1
3,7,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,7,40,7,0,0,0,0,1,1
3,7,40,6,0,0,0,0,1,1
3,7,40,10,0,0,0,0,1,1
3,7,40,7,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,7,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,5,1,0,0,0,0,1
3,10,40,4,1,0,0,0,0,1
2,1,40,5,0,0,0,0,1,1
1,15,40,7,1,0,0,0,0,7
3,10,40,5,0,0,0,0,1,1
3,10,40,4,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,7,0,0,0,0,1,1
3,7,40,6,0,0,0,0,1,1
3,7,40,5,0,0,0,0,1,1
3,7,40,6,0,0,0,0,1,1
3,7,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,7,40,6,0,0,0,0,1,1
3,7,40,5,0,0,0,0,1,1
3,7,40,6,0,0,0,0,1,1
3,7,40,6,0,0,0,0,1,1
3,10,40,7,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,11,0,0,0,0,1,1
3,10,40,8,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,5,1,0,0,0,0,1
3,10,40,6,1,0,0,0,0,1
1,5,0,3,1,0,0,0,0,3
1,5,15,19,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,10,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,0,0,0,0,1,1
2,10,24,6,0,0,0,0,1,3
2,10,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,5,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,11,0,2,0,0,0,0,1,3
1,11,0,2,0,0,0,0,1,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,1,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,2,1,0,0,0,0,3
1,5,15,16,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,0,0,0,0,1,1
2,10,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,0,0,0,0,1,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,481,0,0,0,0,1,1
2,6,24,8,0,0,0,0,1,1
2,10,24,6,0,0,0,0,1,3
2,10,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,11,0,3,1,0,0,0,0,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,4,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,3,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,11,0,3,0,0,0,0,1,3
1,11,0,3,1,0,0,0,0,3
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,10,0,2,0,0,0,0,1,1
2,10,0,1,0,0,0,0,1,1
2,10,0,1,0,0,0,0,1,1
2,10,0,1,0,0,0,0,1,1
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,4,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,1,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,11,0,2,1,0,0,0,0,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,1,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,11,0,2,0,0,0,0,1,3
1,11,0,2,1,0,0,0,0,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,10,0,2,0,0,0,0,1,1
2,10,0,1,0,0,0,0,1,1
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,10,0,2,0,0,0,0,1,1
2,10,0,1,0,0,0,0,1,1
2,14,0,3,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,5,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,7,24,7,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,7,24,9,0,0,0,0,1,1
2,7,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,7,24,4,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,7,24,4,0,0,0,0,1,1
2,7,24,3,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,7,24,4,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,7,24,5,0,0,0,0,1,1
2,7,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,7,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,7,24,6,0,0,0,0,1,1
2,7,24,6,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,3,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,7,24,5,1,0,0,0,0,1
2,15,24,5,1,0,0,0,1,3
2,7,24,5,0,0,0,0,1,1
2,7,24,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,7,24,4,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,7,24,4,0,0,0,0,1,1
2,7,24,4,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,4,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,9,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,435,1,0,0,0,0,1
3,10,99,26,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,29,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,24,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,9,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,25,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,31,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,99,309,0,0,0,0,1,1
3,10,99,27,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,10,99,25,1,0,0,0,0,1
3,10,80,18,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
2,1,0,1,1,0,0,0,0,1
1,13,65,40,1,0,0,0,4,28
2,1,40,6,0,0,0,0,1,1
1,15,40,9,1,0,0,0,0,7
2,1,40,6,0,0,0,0,1,1
1,15,40,8,1,0,0,0,0,7
2,1,40,301,0,0,0,0,1,1
1,15,40,15,1,0,0,0,0,7
3,10,40,8,1,0,0,0,0,1
2,1,40,6,0,0,0,0,1,1
1,15,40,9,1,0,0,0,0,7
3,10,40,7,0,0,0,0,1,1
3,10,40,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,65,40,138,1,1,0,3,8,37
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,65,40,16,1,0,0,1,3,15
3,10,80,15,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
2,65,40,16,1,0,0,0,3,15
3,10,99,35,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
2,65,40,17,1,0,0,0,3,15
3,6,80,19,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,22,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,5,0,2,1,0,0,0,0,3
2,65,40,131,1,1,0,3,8,37
3,10,99,20,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
2,65,40,18,1,0,0,1,3,15
3,10,80,14,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,10,99,30,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,65,40,15,1,0,0,0,3,15
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,65,40,19,1,0,0,0,3,15
3,10,80,14,1,0,0,0,0,1
3,10,80,22,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,9,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,26,1,0,0,0,0,1
3,10,99,29,1,0,0,0,0,1
3,10,80,20,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,379,0,0,0,0,1,1
3,10,99,30,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,6,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,4,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,4,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
2,10,0,2,0,0,0,0,1,1
2,10,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,4,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,3,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,4,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
2,10,0,2,0,0,0,0,1,1
2,10,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,20,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,20,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,24,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,10,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,10,99,24,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,19,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,24,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,9,1,0,0,0,0,1
3,10,99,26,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,18,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,27,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,314,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,65,40,177,1,1,0,3,8,37
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,6,80,23,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
2,65,40,18,1,0,0,1,3,15
3,6,80,20,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,26,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,6,99,27,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,26,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,28,1,0,0,0,0,1
2,65,40,26,1,0,0,0,3,15
3,10,99,262,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,65,40,16,1,0,0,0,3,15
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,5,0,3,1,0,0,0,0,3
2,65,40,134,1,1,0,3,8,37
3,6,99,32,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,6,80,19,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
2,65,40,18,1,0,0,1,3,15
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,25,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,65,40,15,1,0,0,0,3,15
3,10,99,19,1,0,0,0,0,1
3,10,80,287,1,0,0,0,0,1
2,10,40,8,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,65,40,15,1,0,0,0,3,15
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,5,0,3,1,0,0,0,0,3
2,65,40,130,1,1,0,3,8,37
3,10,99,20,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,65,40,16,1,0,0,1,3,15
3,10,80,13,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,65,40,15,1,0,0,0,3,15
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,6,80,20,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,23,0,0,0,0,1,1
3,10,80,19,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,65,40,16,1,0,0,0,3,15
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,296,0,0,0,0,1,1
3,10,80,19,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,5,0,2,1,0,0,0,0,3
2,65,40,350,1,1,0,3,8,37
3,6,99,25,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,65,40,17,1,0,0,1,3,15
3,6,80,18,0,0,0,0,1,1
3,6,80,25,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,6,99,28,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,31,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,10,99,25,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,65,40,16,1,0,0,0,3,15
3,10,99,21,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,65,40,20,1,0,0,0,3,15
3,10,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,5,0,3,1,0,0,0,0,3
2,65,40,130,1,1,0,3,8,37
3,10,99,21,1,0,0,0,0,1
3,10,80,30,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,65,40,17,1,0,0,1,3,15
3,10,80,13,1,0,0,0,0,1
3,10,99,30,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
2,65,40,16,1,0,0,0,3,15
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,6,80,19,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,65,40,16,1,0,0,0,3,15
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,34,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
3,10,99,20,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,1,40,9,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,5,0,4,1,0,0,0,0,3
2,65,40,140,1,1,0,3,8,37
3,6,99,28,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,6,80,19,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,23,0,0,0,0,1,1
3,6,80,29,0,0,0,0,1,1
3,10,80,18,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
2,65,40,18,1,0,0,1,3,15
3,6,80,22,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,18,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,65,40,15,1,0,0,0,3,15
3,10,99,21,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,65,40,16,1,0,0,0,3,15
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,20,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,18,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,20,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,65,40,147,1,1,0,3,8,37
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,6,80,19,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
2,65,40,17,1,0,0,1,3,15
3,6,80,17,0,0,0,0,1,1
3,6,80,24,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,6,99,28,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,25,0,0,0,0,1,1
3,10,99,26,1,0,0,0,0,1
3,10,99,45,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
2,65,40,17,1,0,0,0,3,15
3,10,99,24,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,65,40,17,1,0,0,0,3,15
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
3,1,40,8,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,1,40,8,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,26,0,0,0,0,1,1
3,10,99,24,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,65,40,132,1,1,0,3,8,37
3,6,99,29,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,19,1,0,0,0,0,1
3,6,80,18,0,0,0,0,1,1
3,6,80,26,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
2,65,40,17,1,0,0,1,3,15
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,20,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,341,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,22,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,65,40,20,1,0,0,0,3,15
3,10,99,21,1,0,0,0,0,1
3,10,80,20,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,65,40,16,1,0,0,0,3,15
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,10,40,5,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
1,1,0,3,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,20,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,1,40,8,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,18,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,13,13,8,1,0,0,0,1,7
3,13,13,4,1,0,0,0,0,1
1,13,13,5,1,0,0,0,1,7
3,1,13,1,1,0,0,0,0,1
3,10,104,19,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,13,104,17,1,0,0,0,0,1
3,10,104,18,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,10,104,762,0,0,0,0,1,1
3,10,104,21,0,0,0,0,1,1
3,10,104,19,0,0,0,0,1,1
3,10,104,20,0,0,0,0,1,1
3,10,104,20,0,0,0,0,1,1
3,13,104,18,1,0,0,0,0,1
3,13,104,17,1,0,0,0,0,1
2,33,0,28,1,2,0,2,10,21
2,13,104,21,1,0,0,0,1,7
2,13,0,2,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
1,13,65,38,1,0,0,0,4,28
2,1,40,5,0,0,0,0,1,1
1,15,40,9,1,0,0,0,0,7
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,7,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,13,40,6,1,0,0,0,0,1
3,10,40,6,1,0,0,0,0,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
2,1,40,6,0,0,0,0,1,1
1,15,40,8,1,0,0,0,0,7
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,13,40,7,0,0,0,0,1,1
3,13,40,7,1,0,0,0,0,1
3,10,40,5,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,13,40,7,0,0,0,0,1,1
3,13,40,6,1,0,0,0,0,1
3,10,40,11,0,0,0,0,1,1
3,10,40,8,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
2,1,40,5,0,0,0,0,1,1
1,15,40,8,1,0,0,0,0,7
3,13,40,7,0,0,0,0,1,1
3,13,40,6,1,0,0,0,0,1
3,10,40,5,1,0,0,0,0,1
2,1,40,5,0,0,0,0,1,1
1,15,40,8,1,0,0,0,0,7
3,13,40,6,1,0,0,0,0,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,1,0,0,0,0,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,1,40,6,1,0,0,0,0,1
3,1,40,12,1,0,0,0,0,1
3,10,99,29,1,0,0,0,0,1
3,10,80,18,0,0,0,0,1,1
3,10,80,17,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,43,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,18,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,1,40,9,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,24,1,0,0,0,0,1
1,5,0,3,1,0,0,0,0,3
1,5,15,15,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,10,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,10,24,6,0,0,0,0,1,3
2,10,24,6,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,5,13,3,1,0,0,0,0,3
1,21,39,30,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,14,63,12,1,0,0,0,0,3
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
2,1,63,9,0,0,0,0,1,1
1,21,40,9,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,14,63,10,0,0,0,0,1,3
3,14,63,10,0,0,0,0,1,3
3,14,63,10,0,0,0,0,1,3
3,14,63,9,1,0,0,0,0,3
2,1,104,17,0,0,0,0,1,1
1,21,52,8,1,0,0,0,0,5
3,10,104,17,0,0,0,0,1,1
3,10,104,16,0,0,0,0,1,1
3,14,104,19,0,0,0,0,1,3
3,14,104,19,0,0,0,0,1,3
3,14,104,26,0,0,0,0,1,3
3,14,104,260,0,0,0,0,1,3
3,14,104,19,0,0,0,0,1,3
3,14,104,18,0,0,0,0,1,3
3,14,104,18,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,20,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,18,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,31,104,17,1,0,0,0,0,4
3,31,104,17,1,0,0,0,0,4
3,1,40,5,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,5,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,13,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
2,14,13,5,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,14,13,2,0,0,0,0,1,3
2,13,13,3,1,0,0,0,0,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,31,13,3,1,0,0,0,0,4
2,31,13,3,1,0,0,0,0,4
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,3,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,5,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
1,13,0,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,14,13,3,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,14,13,2,0,0,0,0,1,3
2,14,13,2,0,0,0,0,1,3
2,13,13,3,1,0,0,0,0,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,31,13,3,1,0,0,0,0,4
2,31,13,3,1,0,0,0,0,4
3,1,40,8,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
3,1,63,9,1,0,0,0,0,1
3,10,63,9,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,11,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,1,63,8,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
3,10,63,8,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,1,104,27,1,0,0,0,0,1
3,10,104,19,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,13,104,15,1,0,0,0,0,1
3,10,104,17,0,0,0,0,1,1
3,10,104,16,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,16,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,16,0,0,0,0,1,1
3,10,104,23,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,120,322,0,0,0,0,1,1
3,10,120,33,1,0,0,0,0,1
3,10,120,29,1,0,0,0,0,1
3,10,120,31,0,0,0,0,1,1
3,10,120,26,1,0,0,0,0,1
3,10,120,26,1,0,0,0,0,1
3,10,198,83,1,0,0,0,0,1
3,10,198,304,1,0,0,0,0,1
3,10,198,89,1,0,0,0,0,1
3,10,198,76,1,0,0,0,0,1
3,10,198,85,0,0,0,0,1,1
3,10,198,101,1,0,0,0,0,1
3,10,198,77,0,0,0,0,1,1
3,10,198,74,1,0,0,0,0,1
3,10,198,76,0,0,0,0,1,1
3,10,198,78,1,0,0,0,0,1
3,10,198,104,0,0,0,0,1,1
3,10,198,83,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,15,24,8,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,6,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,3,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,24,6,1,0,0,0,1,3
1,1,24,3,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,24,6,1,0,0,0,1,3
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,11,0,3,1,0,0,0,0,3
1,11,0,6,1,0,0,0,0,3
1,1,0,1,1,0,0,0,0,1
1,5,24,6,1,0,0,0,1,3
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,11,0,2,1,0,0,0,0,3
1,11,0,2,1,0,0,0,0,3
1,11,0,2,1,0,0,0,0,3
1,11,0,2,1,0,0,0,0,3
1,11,0,2,1,0,0,0,0,3
1,7,0,2,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,11,0,3,1,0,0,0,0,3
1,11,0,2,1,0,0,0,0,3
1,11,0,4,1,0,0,0,0,3
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
3,6,24,5,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,10,24,6,1,0,0,0,0,3
3,6,24,371,1,0,0,0,0,1
3,6,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
3,6,24,5,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,10,24,5,1,0,0,0,0,3
3,6,24,4,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,10,24,6,1,0,0,0,0,3
3,6,24,5,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,10,24,6,1,0,0,0,0,3
3,6,24,4,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
3,6,24,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,10,24,5,1,0,0,0,0,3
3,6,24,5,1,0,0,0,0,1
3,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
3,6,24,5,1,0,0,0,0,1
3,6,24,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,10,24,6,1,0,0,0,0,3
3,6,24,4,1,0,0,0,0,1
3,6,24,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,24,7,1,0,0,0,1,3
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,3,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
2,10,24,7,1,0,0,0,0,3
1,1,0,1,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,10,24,6,1,0,0,0,0,3
1,1,0,1,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,10,24,6,1,0,0,0,0,3
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,10,24,6,1,0,0,0,0,3
1,1,0,1,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,10,24,7,1,0,0,0,0,3
1,1,0,1,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,10,24,5,1,0,0,0,0,3
1,1,0,1,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,16,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,11,0,0,0,0,1,1
2,6,24,7,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,0,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,15,18,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,3,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,0,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,0,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,0,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,21,21,20,1,0,0,0,2,6
3,21,32,23,1,0,0,0,2,6
2,11,11,4,1,0,0,0,0,1
3,21,32,24,1,0,0,0,2,6
3,21,32,22,1,0,0,0,2,6
2,21,21,15,1,0,0,0,2,6
3,21,32,23,1,0,0,0,2,6
3,21,32,40,1,0,0,0,2,6
3,21,32,27,1,0,0,0,2,6
2,11,11,3,1,0,0,0,0,1
3,21,32,22,1,0,0,0,2,6
3,21,32,23,1,0,0,0,2,6
2,21,32,25,1,0,0,0,2,6
2,21,32,24,1,0,0,0,2,6
2,11,11,2,1,0,0,0,0,1
2,21,32,39,1,0,0,0,2,6
1,1,0,1,1,0,0,0,0,1
2,11,11,2,1,0,0,0,0,1
2,37,21,20,1,0,0,0,2,10
2,11,11,2,1,0,0,0,0,1
2,37,21,21,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,37,21,20,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,21,32,26,1,0,0,0,2,6
2,11,11,3,1,0,0,0,0,1
2,37,21,23,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,37,21,21,1,0,0,0,2,10
2,11,11,2,1,0,0,0,0,1
2,21,32,23,1,0,0,0,2,6
2,11,11,4,1,0,0,0,0,1
2,21,32,24,1,0,0,0,2,6
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,21,32,24,1,0,0,0,2,6
2,21,32,21,1,0,0,0,2,6
2,11,11,3,1,0,0,0,0,1
2,37,21,20,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,21,32,23,1,0,0,0,2,6
1,1,0,1,1,0,0,0,0,1
2,11,11,3,1,0,0,0,0,1
2,37,21,20,1,0,0,0,2,10
2,11,11,9,1,0,0,0,0,1
2,21,32,22,1,0,0,0,2,6
2,21,21,15,1,0,0,0,2,6
3,21,32,646,1,0,0,0,2,6
2,11,11,3,1,0,0,0,0,1
3,21,32,26,1,0,0,0,2,6
3,21,32,22,1,0,0,0,2,6
2,17,11,4,1,0,0,0,1,3
2,17,11,3,1,0,0,0,0,3
2,17,11,3,1,0,0,0,1,3
2,16,11,6,1,0,0,0,1,3
1,19,15,31,1,0,0,0,4,10
2,1,35,8,0,0,0,0,1,1
1,19,24,12,0,0,0,0,1,5
3,18,35,9,1,0,0,0,0,4
3,18,35,7,1,0,0,0,0,4
2,1,35,6,0,0,0,0,1,1
1,19,24,8,0,0,0,0,1,5
3,18,35,9,1,0,0,0,0,4
3,18,35,7,1,0,0,0,0,4
2,16,11,3,1,0,0,0,1,3
1,19,15,19,1,0,0,0,4,10
2,1,35,5,0,0,0,0,1,1
1,19,24,8,0,0,0,0,1,5
3,18,35,9,1,0,0,0,0,4
3,18,35,7,1,0,0,0,0,4
2,1,35,5,0,0,0,0,1,1
1,19,24,8,0,0,0,0,1,5
3,18,35,8,1,0,0,0,0,4
3,18,35,6,1,0,0,0,0,4
2,11,11,2,1,0,0,0,0,1
3,21,32,23,1,0,0,0,2,6
3,9,32,22,0,0,0,0,1,2
3,9,32,17,0,0,0,0,1,2
3,11,32,17,0,0,0,0,2,2
3,9,32,18,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
3,11,32,16,0,0,0,0,2,2
3,9,56,9,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,25,56,9,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,9,56,10,0,0,0,0,1,1
3,9,56,7,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,25,56,9,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
2,21,21,15,1,0,0,0,2,6
3,21,32,24,1,0,0,0,2,6
2,21,32,25,1,0,0,0,2,6
2,11,11,2,1,0,0,0,0,1
2,37,21,21,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,21,32,28,1,0,0,0,2,6
1,1,0,1,1,0,0,0,0,1
2,11,11,2,1,0,0,0,0,1
2,37,21,31,1,0,0,0,2,10
2,11,11,3,1,0,0,0,0,1
2,21,32,28,1,0,0,0,2,6
2,11,11,2,1,0,0,0,0,1
3,21,32,25,1,0,0,0,2,6
3,21,32,21,1,0,0,0,2,6
1,17,0,3,1,0,0,0,1,3
1,17,0,2,1,0,0,0,0,3
1,17,0,2,1,0,0,0,1,3
1,16,0,2,1,0,0,0,1,3
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,1,24,3,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,5,1,0,0,0,0,4
1,16,0,2,1,0,0,0,1,3
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,18,24,6,1,0,0,0,0,4
2,18,24,6,1,0,0,0,0,4
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,18,24,5,1,0,0,0,0,4
2,18,24,7,1,0,0,0,0,4
2,13,13,3,1,0,0,0,0,1
2,39,23,121,1,1,0,1,7,16
3,10,63,22,0,0,0,0,2,2
3,10,63,19,0,0,0,0,1,2
3,28,63,22,1,0,0,0,0,8
3,28,63,20,1,0,0,0,0,8
3,10,63,19,0,0,0,0,1,2
3,10,63,19,0,0,0,0,2,2
3,28,63,20,1,0,0,0,0,8
3,28,63,20,1,0,0,0,0,8
3,10,75,44,0,0,0,0,1,2
3,10,75,40,0,0,0,0,1,2
3,10,75,42,0,0,0,0,1,2
3,10,75,39,0,0,0,0,1,2
3,10,99,21,1,0,0,0,0,1
3,25,99,22,1,0,0,0,0,4
3,25,99,192,1,0,0,0,0,4
3,10,99,21,0,0,0,0,1,1
3,10,99,18,1,0,0,0,0,1
3,25,99,20,1,0,0,0,0,4
3,25,99,20,1,0,0,0,0,4
1,1,0,1,1,0,0,0,0,1
2,21,21,15,1,0,0,0,2,6
2,17,11,4,1,0,0,0,1,3
2,17,11,3,1,0,0,0,0,3
2,17,11,3,1,0,0,0,1,3
2,16,11,6,1,0,0,0,1,3
1,19,15,25,1,0,0,0,4,10
2,1,35,6,0,0,0,0,1,1
1,19,24,9,0,0,0,0,1,5
3,18,35,8,1,0,0,0,0,4
3,18,35,8,1,0,0,0,0,4
2,1,35,6,0,0,0,0,1,1
1,19,24,9,0,0,0,0,1,5
3,18,35,6,1,0,0,0,0,4
3,18,35,6,1,0,0,0,0,4
2,16,11,3,1,0,0,0,1,3
1,19,15,20,1,0,0,0,4,10
2,1,35,5,0,0,0,0,1,1
1,19,24,7,0,0,0,0,1,5
3,18,35,7,1,0,0,0,0,4
3,18,35,7,1,0,0,0,0,4
2,1,35,5,0,0,0,0,1,1
1,19,24,8,0,0,0,0,1,5
3,18,35,7,1,0,0,0,0,4
3,18,35,6,1,0,0,0,0,4
2,11,11,3,1,0,0,0,0,1
3,21,32,728,1,0,0,0,2,6
3,9,32,21,0,0,0,0,1,2
3,9,32,17,0,0,0,0,1,2
3,11,32,17,0,0,0,0,2,2
3,9,32,19,0,0,0,0,1,2
3,9,32,17,0,0,0,0,1,2
3,11,32,269,0,0,0,0,2,2
3,9,56,9,1,0,0,0,0,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,25,56,10,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,25,56,8,1,0,0,0,0,4
3,9,56,9,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,11,0,0,0,0,1,1
3,9,56,12,0,0,0,0,1,1
3,25,56,20,1,0,0,0,0,4
3,25,56,11,1,0,0,0,0,4
3,25,56,11,1,0,0,0,0,4
3,25,56,10,1,0,0,0,0,4
2,21,21,16,1,0,0,0,2,6
3,21,32,26,1,0,0,0,2,6
2,11,11,2,1,0,0,0,0,1
3,21,32,687,1,0,0,0,2,6
3,21,32,23,1,0,0,0,2,6
2,17,11,4,1,0,0,0,1,3
2,17,11,3,1,0,0,0,0,3
2,17,11,4,1,0,0,0,1,3
2,16,11,4,1,0,0,0,1,3
1,19,15,21,1,0,0,0,4,10
2,1,35,6,0,0,0,0,1,1
1,19,24,9,0,0,0,0,1,5
3,18,35,9,1,0,0,0,0,4
3,18,35,7,1,0,0,0,0,4
2,1,35,5,0,0,0,0,1,1
1,19,24,8,0,0,0,0,1,5
3,18,35,9,1,0,0,0,0,4
3,18,35,7,1,0,0,0,0,4
2,16,11,4,1,0,0,0,1,3
1,19,15,20,1,0,0,0,4,10
2,1,35,5,0,0,0,0,1,1
1,19,24,8,0,0,0,0,1,5
3,18,35,12,1,0,0,0,0,4
3,18,35,9,1,0,0,0,0,4
2,1,35,6,0,0,0,0,1,1
1,19,24,10,0,0,0,0,1,5
3,18,35,8,1,0,0,0,0,4
3,18,35,6,1,0,0,0,0,4
2,11,11,3,1,0,0,0,0,1
3,21,32,22,1,0,0,0,2,6
3,9,32,19,0,0,0,0,1,2
3,9,32,316,0,0,0,0,1,2
3,11,32,31,0,0,0,0,2,2
3,9,32,19,0,0,0,0,1,2
3,9,32,17,0,0,0,0,1,2
3,11,32,17,0,0,0,0,2,2
3,9,56,9,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,25,56,10,1,0,0,0,0,4
3,25,56,10,1,0,0,0,0,4
3,25,56,10,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,9,56,10,0,0,0,0,1,1
3,9,56,7,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,25,56,10,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
3,25,56,9,1,0,0,0,0,4
2,21,21,17,1,0,0,0,2,6
1,33,40,11,1,0,0,0,2,7
3,1,63,21,1,0,0,0,0,2
1,33,40,10,1,0,0,0,2,7
3,1,63,19,1,0,0,0,0,2
3,10,103,40,0,0,0,0,2,2
3,10,103,31,1,0,0,0,0,2
3,10,103,28,1,0,0,0,0,2
3,10,103,30,0,0,0,0,2,2
3,10,103,28,1,0,0,0,0,2
3,10,103,27,1,0,0,0,0,2
2,27,23,21,1,0,0,1,4,10
2,33,80,19,1,0,0,0,1,7
2,10,23,11,0,0,0,0,1,2
2,10,23,10,0,0,0,0,1,2
3,10,63,25,1,0,0,0,0,2
3,10,63,22,0,0,0,0,2,2
3,10,63,19,0,0,0,0,1,2
3,10,63,19,1,0,0,0,0,2
3,10,63,19,0,0,0,0,2,2
3,10,63,18,0,0,0,0,1,2
3,10,63,20,0,0,0,0,2,2
3,10,63,19,0,0,0,0,1,2
3,10,63,20,0,0,0,0,2,2
3,10,63,17,0,0,0,0,1,2
3,10,63,20,0,0,0,0,2,2
3,10,63,18,0,0,0,0,1,2
3,10,63,21,0,0,0,0,1,2
3,10,63,19,1,0,0,0,0,2
3,10,63,19,0,0,0,0,1,2
3,10,63,20,0,0,0,0,2,2
3,10,63,27,0,0,0,0,1,2
3,10,63,22,1,0,0,0,0,2
3,10,63,23,0,0,0,0,1,2
3,10,63,22,0,0,0,0,2,2
3,10,63,29,0,0,0,0,1,2
3,10,63,23,0,0,0,0,2,2
3,10,63,22,0,0,0,0,1,2
3,10,63,20,0,0,0,0,2,2
3,10,63,22,0,0,0,0,1,2
3,10,63,20,0,0,0,0,2,2
2,11,11,4,1,0,0,0,0,1
3,21,32,26,1,0,0,0,2,6
1,23,13,12,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,484,0,0,0,1,2,3
1,13,23,21,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
3,9,32,18,0,0,0,0,1,2
3,9,32,17,0,0,0,0,1,2
3,11,32,21,0,0,0,0,2,2
3,9,32,16,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
3,11,32,16,0,0,0,0,2,2
3,9,32,16,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
4,9,77,365,0,0,0,0,2,2
4,9,77,44,0,0,0,0,1,2
4,9,77,41,0,0,0,0,2,2
4,9,77,43,0,0,0,0,1,2
3,9,56,11,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,218,0,0,0,1,2,3
1,13,23,24,1,0,0,0,0,2
3,9,56,13,1,0,0,0,0,1
3,9,56,10,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,12,0,0,0,0,1,1
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
3,9,56,9,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
2,11,11,3,1,0,0,0,0,1
1,19,21,23,1,0,0,0,2,10
2,1,32,18,0,0,0,0,2,2
1,19,21,18,1,0,0,0,0,10
1,13,23,17,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,18,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
3,9,32,24,0,0,0,0,1,2
3,9,32,19,0,0,0,0,1,2
3,9,32,19,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
3,9,32,17,0,0,0,0,1,2
3,9,32,17,0,0,0,0,1,2
3,11,32,17,0,0,0,0,2,2
3,9,32,17,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
3,11,32,17,0,0,0,0,2,2
3,9,32,17,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
4,9,77,39,0,0,0,0,2,2
4,9,77,36,0,0,0,0,1,2
4,9,77,37,0,0,0,0,2,2
4,9,77,34,0,0,0,0,1,2
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
3,9,56,8,1,0,0,0,0,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,7,1,0,0,0,0,1
3,9,56,14,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
3,9,56,9,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,384,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,11,1,0,0,0,0,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,15,14,1,0,0,0,2,6
1,1,24,7,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,15,24,7,1,0,0,0,1,3
2,6,24,5,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,15,24,6,1,0,0,0,1,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
1,21,39,31,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,23,63,11,1,0,0,0,1,3
3,10,63,9,1,0,0,0,0,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
2,1,63,13,0,0,0,0,1,1
1,21,40,13,1,0,0,0,0,5
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,23,63,10,1,0,0,0,1,3
3,10,63,9,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,7,1,0,0,0,0,1
3,10,63,8,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
2,1,104,17,0,0,0,0,1,1
1,21,52,8,1,0,0,0,0,5
3,10,104,277,0,0,0,0,1,1
3,10,104,26,0,0,0,0,1,1
3,23,104,24,0,0,0,1,2,3
3,23,104,22,0,0,0,1,2,3
3,23,104,21,0,0,0,1,2,3
3,23,104,21,0,0,0,1,2,3
3,31,104,17,1,0,0,0,0,4
3,31,104,17,1,0,0,0,0,4
1,15,0,5,0,0,0,1,2,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,15,0,5,0,0,0,1,2,3
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,15,15,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,15,24,7,1,0,0,0,1,3
2,6,24,8,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,15,24,6,1,0,0,0,1,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,13,13,4,1,0,0,0,0,1
1,21,39,30,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,12,0,0,0,0,1,1
3,10,63,465,0,0,0,0,1,1
3,23,63,11,1,0,0,0,1,3
3,10,63,9,1,0,0,0,0,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
2,1,63,8,0,0,0,0,1,1
1,21,40,9,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,23,63,11,1,0,0,0,1,3
3,10,63,9,0,0,0,0,1,1
3,10,63,9,1,0,0,0,0,1
3,10,63,13,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,13,0,0,0,0,1,1
3,10,63,11,1,0,0,0,0,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
2,1,104,17,0,0,0,0,1,1
1,21,52,8,1,0,0,0,0,5
3,10,104,16,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,23,104,23,0,0,0,1,2,3
3,23,104,20,0,0,0,1,2,3
3,23,104,26,0,0,0,1,2,3
3,23,104,21,0,0,0,1,2,3
3,31,104,17,1,0,0,0,0,4
3,31,104,17,1,0,0,0,0,4
2,11,11,3,1,0,0,0,0,1
3,21,32,36,1,0,0,0,2,6
1,23,13,13,0,0,0,1,2,3
1,13,23,18,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,340,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,10,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,11,0,0,0,1,2,3
1,13,23,21,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,12,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,24,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,13,0,0,0,1,2,3
1,13,23,20,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,633,1,0,0,0,0,2
1,23,13,11,0,0,0,1,2,3
1,13,23,18,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,10,0,0,0,1,2,3
1,13,23,18,1,0,0,0,0,2
1,23,13,11,0,0,0,1,2,3
1,13,23,19,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,21,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,10,0,0,0,1,2,3
1,13,23,21,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,10,0,0,0,1,2,3
1,13,23,18,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,20,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,12,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,453,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,5,0,0,0,1,2,3
1,13,23,12,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,14,0,0,0,1,2,3
1,13,23,20,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,9,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
3,9,32,18,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
3,11,32,16,0,0,0,0,2,2
3,9,32,21,0,0,0,0,1,2
3,9,32,17,0,0,0,0,1,2
3,11,32,17,0,0,0,0,2,2
3,9,32,18,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
3,9,32,18,0,0,0,0,1,2
3,9,32,16,0,0,0,0,1,2
4,9,77,40,0,0,0,0,2,2
4,9,77,35,0,0,0,0,1,2
4,9,77,36,0,0,0,0,2,2
4,9,77,34,0,0,0,0,1,2
3,9,56,353,0,0,0,0,1,1
3,9,56,14,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
1,23,13,9,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,14,0,0,0,1,2,3
1,13,23,19,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
3,9,56,9,1,0,0,0,0,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,716,0,0,0,0,1,1
3,9,56,12,0,0,0,0,1,1
3,9,56,9,1,0,0,0,0,1
3,9,56,10,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
1,23,13,9,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,13,1,0,0,0,0,2
1,23,13,12,0,0,0,1,2,3
1,13,23,20,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,8,0,0,0,1,2,3
1,13,23,17,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,15,1,0,0,0,0,2
1,23,13,7,0,0,0,1,2,3
1,13,23,16,1,0,0,0,0,2
1,23,13,6,0,0,0,1,2,3
1,13,23,14,1,0,0,0,0,2
3,9,56,10,0,0,0,0,1,1
3,9,56,9,1,0,0,0,0,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,12,0,0,0,0,1,1
3,9,56,14,0,0,0,0,1,1
3,9,56,10,1,0,0,0,0,1
3,9,56,10,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,1,0,0,0,0,1
3,9,56,10,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
2,23,23,23,1,0,0,0,2,6
2,11,11,5,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,21,21,18,1,0,0,0,2,6
2,11,11,3,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,4,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,21,21,19,1,0,0,0,2,6
1,1,0,1,1,0,0,0,0,1
2,11,11,3,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,4,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,21,21,22,1,0,0,0,2,6
2,11,11,3,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
2,21,21,17,1,0,0,0,2,6
2,13,13,4,1,0,0,0,0,1
2,39,40,113,1,1,0,1,5,11
3,10,80,16,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
3,6,99,28,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,532,0,0,0,0,1,1
3,15,99,33,0,0,0,1,2,3
3,15,99,32,0,0,0,1,2,3
3,10,99,22,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,10,80,14,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,6,99,28,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,15,99,30,0,0,0,1,2,3
3,15,99,30,0,0,0,1,2,3
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,20,0,0,0,0,1,1
3,10,99,18,1,0,0,0,0,1
2,39,52,9,1,0,0,0,2,5
3,15,99,44,0,0,0,1,2,3
3,15,99,35,0,0,0,1,2,3
3,6,99,23,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,15,99,38,0,0,0,1,2,3
3,15,99,32,0,0,0,1,2,3
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,24,1,0,0,0,0,1
3,10,80,22,0,0,0,0,1,1
3,10,80,17,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,10,80,19,1,0,0,0,0,1
3,10,99,27,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
1,81,40,24,1,0,0,1,4,19
3,1,111,48,1,0,0,0,0,4
1,81,40,20,1,0,0,1,4,19
3,1,111,46,1,0,0,0,0,4
1,81,40,35,1,0,0,1,4,19
1,81,40,22,1,0,0,1,4,19
3,1,111,52,1,0,0,0,0,4
3,10,170,72,1,0,0,0,0,4
3,10,151,82,0,0,0,0,2,4
3,10,151,72,1,0,0,0,0,4
3,10,151,284,1,0,0,0,0,4
3,10,151,78,1,0,0,0,0,4
3,10,170,74,0,0,0,0,2,4
3,10,170,74,1,0,0,0,0,4
3,10,170,81,0,0,0,0,2,4
3,10,170,67,1,0,0,0,0,4
2,69,71,193,1,1,0,9,23,94
4,81,161,23,1,0,0,0,0,1
2,14,71,25,0,0,0,0,3,12
2,14,71,24,0,0,0,0,3,12
2,14,71,24,0,0,0,0,3,12
2,14,71,24,0,0,0,0,3,12
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,15,16,1,0,0,0,2,6
3,10,39,14,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,11,1,0,0,0,0,4
3,10,39,11,0,0,0,0,1,4
3,10,39,11,0,0,0,0,1,4
3,10,39,16,1,0,0,0,0,4
3,10,39,13,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,11,1,0,0,0,0,4
3,6,39,14,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,10,39,12,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,21,1,0,0,0,0,4
3,6,39,14,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
2,15,15,14,1,0,0,0,2,6
3,10,39,21,1,0,0,0,0,4
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,17,1,0,0,0,0,4
3,6,39,15,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,17,0,0,0,0,1,4
3,10,39,13,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,10,39,14,0,0,0,0,1,4
3,10,39,12,1,0,0,0,0,4
3,6,39,17,0,0,0,0,1,2
3,6,39,14,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
1,1,0,1,1,0,0,0,0,1
2,5,0,2,1,0,0,0,0,3
2,71,40,32,1,0,0,1,3,15
3,10,111,60,0,0,0,0,2,4
3,10,111,58,0,0,0,0,2,4
3,10,111,54,0,0,0,0,2,4
3,10,111,54,0,0,0,0,2,4
3,14,111,59,1,0,0,0,0,10
3,10,111,56,0,0,0,0,2,4
3,10,111,53,0,0,0,0,2,4
3,14,111,59,1,0,0,0,0,10
3,10,111,58,0,0,0,0,2,4
3,10,111,55,0,0,0,0,2,4
3,10,111,59,0,0,0,0,2,4
3,10,111,56,0,0,0,0,2,4
2,71,40,20,1,0,0,1,3,15
3,10,111,54,0,0,0,0,2,4
3,10,111,53,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,14,111,61,0,0,0,0,3,10
3,14,111,56,1,0,0,0,0,10
3,10,111,53,0,0,0,0,2,4
3,10,111,53,0,0,0,0,2,4
3,14,111,259,0,0,0,0,3,10
3,14,111,58,1,0,0,0,0,10
3,10,111,49,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
2,71,40,20,1,0,0,1,3,15
3,14,111,54,0,0,0,0,2,10
3,14,111,52,0,0,0,0,2,10
3,14,111,55,1,0,0,0,0,10
3,14,111,64,0,0,0,0,2,10
3,14,111,68,0,0,0,0,2,10
3,14,111,54,1,0,0,0,0,10
2,71,40,24,1,0,0,1,3,15
3,10,111,51,0,0,0,0,2,4
3,10,111,54,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,14,111,59,0,0,0,0,2,10
3,14,111,52,0,0,0,0,2,10
3,14,111,53,0,0,0,0,3,10
3,14,111,50,1,0,0,0,0,10
3,10,111,52,0,0,0,0,2,4
3,10,111,263,0,0,0,0,2,4
3,14,111,55,0,0,0,0,2,10
3,14,111,52,0,0,0,0,2,10
3,14,111,53,0,0,0,0,3,10
3,14,111,51,1,0,0,0,0,10
3,10,111,49,0,0,0,0,2,4
3,10,111,47,0,0,0,0,2,4
3,10,111,49,0,0,0,0,2,4
3,10,111,47,0,0,0,0,2,4
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,10,39,15,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,12,1,0,0,0,0,4
3,10,39,12,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,12,1,0,0,0,0,4
2,21,24,8,1,0,0,0,1,5
3,6,39,16,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,10,39,12,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,11,1,0,0,0,0,4
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,10,39,273,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,11,1,0,0,0,0,4
3,6,39,10,0,0,0,0,1,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,0,0,0,0,1,2
2,21,24,8,1,0,0,0,1,5
3,6,39,17,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,13,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,13,1,0,0,0,0,4
3,6,39,18,0,0,0,0,1,2
3,6,39,14,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
2,21,24,7,1,0,0,0,1,5
3,6,39,15,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,10,39,14,0,0,0,0,1,4
3,10,39,14,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,15,0,0,0,0,1,4
3,10,39,13,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,10,39,13,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,13,1,0,0,0,0,4
3,10,39,15,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,11,1,0,0,0,0,4
3,10,39,13,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,15,0,0,0,0,1,4
3,10,39,15,1,0,0,0,0,4
3,6,39,15,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,11,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,10,1,0,0,0,0,4
3,6,39,11,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,15,0,0,0,0,1,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,0,0,0,0,1,2
2,15,15,15,1,0,0,0,2,6
3,10,39,16,1,0,0,0,0,4
3,6,39,13,0,0,0,0,1,2
3,6,39,14,0,0,0,0,1,2
3,10,39,13,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,10,39,15,0,0,0,0,1,4
3,10,39,13,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,13,0,0,0,0,1,4
3,10,39,15,1,0,0,0,0,4
3,6,39,11,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,15,0,0,0,0,1,2
3,6,39,259,0,0,0,0,1,2
2,5,0,3,1,0,0,0,0,3
2,71,40,23,1,0,0,1,3,15
3,10,111,51,0,0,0,0,2,4
3,10,111,47,0,0,0,0,2,4
3,10,111,62,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
3,14,111,50,1,0,0,0,0,10
3,10,111,47,0,0,0,0,2,4
3,10,111,287,0,0,0,0,2,4
3,14,111,52,1,0,0,0,0,10
3,10,111,47,0,0,0,0,2,4
3,10,111,46,0,0,0,0,2,4
3,10,111,46,0,0,0,0,2,4
3,10,111,46,0,0,0,0,2,4
2,71,40,17,1,0,0,1,3,15
3,10,111,50,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
3,10,111,47,0,0,0,0,2,4
3,14,111,53,0,0,0,0,3,10
3,14,111,57,1,0,0,0,0,10
3,10,111,51,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,14,111,57,0,0,0,0,3,10
3,14,111,60,1,0,0,0,0,10
3,10,111,47,0,0,0,0,2,4
3,10,111,60,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,10,111,46,0,0,0,0,2,4
2,71,40,24,1,0,0,1,3,15
3,14,111,55,0,0,0,0,2,10
3,14,111,54,0,0,0,0,2,10
3,14,111,67,1,0,0,0,0,10
3,14,111,52,0,0,0,0,2,10
3,14,111,51,0,0,0,0,2,10
3,14,111,49,1,0,0,0,0,10
2,71,40,18,1,0,0,1,3,15
3,10,111,55,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,14,111,53,0,0,0,0,2,10
3,14,111,52,0,0,0,0,2,10
3,14,111,68,0,0,0,0,3,10
3,14,111,53,1,0,0,0,0,10
3,10,111,49,0,0,0,0,2,4
3,10,111,54,0,0,0,0,2,4
3,14,111,52,0,0,0,0,2,10
3,14,111,52,0,0,0,0,2,10
3,14,111,56,0,0,0,0,3,10
3,14,111,53,1,0,0,0,0,10
3,10,111,51,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
3,10,111,206,0,0,0,0,2,4
2,5,0,2,1,0,0,0,0,3
2,65,71,178,1,1,0,4,17,82
3,14,111,53,1,0,0,0,0,10
3,10,111,48,0,0,0,0,2,4
3,10,111,55,0,0,0,0,2,4
3,14,111,52,1,0,0,0,0,10
3,10,111,47,0,0,0,0,2,4
3,10,111,235,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,10,111,45,0,0,0,0,2,4
3,10,111,45,0,0,0,0,2,4
3,10,111,44,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,10,111,45,0,0,0,0,2,4
3,14,111,57,0,0,0,0,3,10
3,14,111,46,1,0,0,0,0,10
3,10,111,45,0,0,0,0,2,4
3,10,111,44,0,0,0,0,2,4
3,14,111,236,0,0,0,0,3,10
3,14,111,51,1,0,0,0,0,10
3,10,111,47,0,0,0,0,2,4
3,10,111,46,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
3,10,111,47,0,0,0,0,2,4
3,10,111,46,0,0,0,0,2,4
3,10,111,46,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,10,111,47,0,0,0,0,2,4
3,14,111,51,0,0,0,0,2,10
3,14,111,51,0,0,0,0,2,10
3,14,111,216,1,0,0,0,0,10
3,14,111,50,0,0,0,0,2,10
3,14,111,50,0,0,0,0,2,10
3,14,111,46,1,0,0,0,0,10
3,14,111,50,0,0,0,0,2,10
3,14,111,49,0,0,0,0,2,10
3,14,111,50,0,0,0,0,3,10
3,14,111,46,1,0,0,0,0,10
3,10,111,45,0,0,0,0,2,4
3,10,111,45,0,0,0,0,2,4
3,14,111,48,0,0,0,0,2,10
3,14,111,55,0,0,0,0,2,10
3,14,111,51,0,0,0,0,3,10
3,14,111,46,1,0,0,0,0,10
3,10,111,46,0,0,0,0,2,4
3,10,111,45,0,0,0,0,2,4
3,10,111,45,0,0,0,0,2,4
3,10,111,45,0,0,0,0,2,4
3,10,111,45,0,0,0,0,2,4
3,10,111,44,0,0,0,0,2,4
3,10,111,46,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,573,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,22,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,24,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
1,5,0,2,1,0,0,0,0,3
1,5,15,15,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,10,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,10,24,5,0,0,0,0,1,3
2,10,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,5,13,2,1,0,0,0,0,3
1,21,39,44,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,14,63,9,1,0,0,0,0,3
3,10,63,8,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
2,1,63,10,0,0,0,0,1,1
1,21,40,10,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,14,63,9,0,0,0,0,1,3
3,14,63,10,0,0,0,0,1,3
3,14,63,10,0,0,0,0,1,3
3,14,63,9,1,0,0,0,0,3
3,10,63,16,0,0,0,0,1,1
3,10,63,13,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
2,1,104,16,0,0,0,0,1,1
1,21,52,8,1,0,0,0,0,5
3,10,104,17,0,0,0,0,1,1
3,10,104,16,0,0,0,0,1,1
3,14,104,19,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,248,0,0,0,0,1,3
3,14,104,28,0,0,0,0,1,3
3,14,104,18,0,0,0,0,1,3
3,14,104,18,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,31,104,18,1,0,0,0,0,4
3,31,104,17,1,0,0,0,0,4
2,5,13,6,1,0,0,0,0,3
1,21,39,37,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,8,1,0,0,0,0,5
3,10,63,204,0,0,0,0,1,1
3,10,63,14,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,14,63,10,0,0,0,0,1,3
3,14,63,9,0,0,0,0,1,3
3,14,63,9,1,0,0,0,0,3
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
2,1,63,8,0,0,0,0,1,1
1,21,40,9,1,0,0,0,0,5
3,10,63,9,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,14,63,9,0,0,0,0,1,3
3,14,63,8,1,0,0,0,0,3
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
3,10,63,8,0,0,0,0,1,1
2,1,104,16,0,0,0,0,1,1
1,21,52,203,1,0,0,0,0,5
3,10,104,17,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,14,104,19,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,18,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,20,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,18,0,0,0,0,1,3
3,14,104,18,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,18,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,28,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,14,104,17,0,0,0,0,1,3
3,31,104,18,1,0,0,0,0,4
3,31,104,17,1,0,0,0,0,4
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,17,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,32,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
1,13,13,6,1,0,0,0,1,7
3,13,13,3,1,0,0,0,0,1
1,13,13,5,1,0,0,0,1,7
3,13,13,3,1,0,0,0,0,1
3,10,104,20,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,13,104,17,1,0,0,0,0,1
3,10,104,17,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,10,104,19,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,18,0,0,0,0,1,1
3,10,104,26,0,0,0,0,1,1
3,13,104,16,1,0,0,0,0,1
3,10,104,17,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,17,0,0,0,0,1,1
3,10,104,21,0,0,0,0,1,1
3,13,104,17,1,0,0,0,0,1
3,13,104,16,1,0,0,0,0,1
2,33,0,26,1,2,0,2,10,21
2,13,104,21,1,0,0,0,1,7
2,13,0,2,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
1,13,65,37,1,0,0,0,4,28
2,1,40,6,0,0,0,0,1,1
1,15,40,9,1,0,0,0,0,7
3,10,40,7,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,13,40,9,1,0,0,0,0,1
3,10,40,6,1,0,0,0,0,1
3,10,40,243,0,0,0,0,1,1
3,10,40,10,0,0,0,0,1,1
3,10,40,7,0,0,0,0,1,1
3,10,40,7,0,0,0,0,1,1
2,1,40,5,0,0,0,0,1,1
1,15,40,8,1,0,0,0,0,7
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,13,40,8,0,0,0,0,1,1
3,13,40,7,1,0,0,0,0,1
3,10,40,7,0,0,0,0,1,1
3,10,40,6,1,0,0,0,0,1
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
2,1,40,6,0,0,0,0,1,1
1,15,40,10,1,0,0,0,0,7
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,8,0,0,0,0,1,1
3,13,40,7,0,0,0,0,1,1
3,13,40,6,1,0,0,0,0,1
3,10,40,5,1,0,0,0,0,1
3,10,40,6,0,0,0,0,1,1
3,10,40,5,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
2,1,40,5,0,0,0,0,1,1
1,15,40,8,1,0,0,0,0,7
3,10,40,8,0,0,0,0,1,1
3,10,40,6,0,0,0,0,1,1
3,10,40,7,0,0,0,0,1,1
3,10,40,7,0,0,0,0,1,1
3,13,40,9,1,0,0,0,0,1
3,10,40,7,0,0,0,0,1,1
3,10,40,5,1,0,0,0,0,1
3,10,40,12,0,0,0,0,1,1
3,10,40,9,0,0,0,0,1,1
3,10,40,8,0,0,0,0,1,1
3,10,40,7,0,0,0,0,1,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,13,0,4,0,0,0,0,1,1
2,13,0,2,0,0,0,0,1,1
2,13,0,3,0,0,0,0,1,1
2,13,0,3,0,0,0,0,1,1
2,14,0,2,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,13,0,1,0,0,0,0,1,1
2,13,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
3,10,13,2,0,0,0,0,1,1
3,10,13,2,0,0,0,0,1,1
3,13,13,2,0,0,0,0,1,1
3,14,13,3,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,31,13,3,1,0,0,0,0,4
3,31,13,3,1,0,0,0,0,4
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,1,0,0,0,0,1,1
3,10,13,2,0,0,0,0,1,1
3,10,13,2,0,0,0,0,1,1
3,13,13,1,0,0,0,0,1,1
3,14,13,3,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,5,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,31,13,3,1,0,0,0,0,4
3,31,13,2,1,0,0,0,0,4
2,14,0,4,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,14,0,2,0,0,0,0,1,3
2,14,0,3,0,0,0,0,1,3
2,13,0,2,0,0,0,0,1,1
2,13,0,2,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
2,13,0,1,0,0,0,0,1,1
1,13,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
3,10,13,2,0,0,0,0,1,1
3,10,13,2,0,0,0,0,1,1
3,13,13,2,0,0,0,0,1,1
3,14,13,4,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,31,13,4,1,0,0,0,0,4
3,31,13,4,1,0,0,0,0,4
1,13,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
3,10,13,2,0,0,0,0,1,1
3,10,13,2,0,0,0,0,1,1
3,13,13,2,0,0,0,0,1,1
3,14,13,3,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,3,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,14,13,2,0,0,0,0,1,3
3,31,13,2,1,0,0,0,0,4
3,31,13,3,1,0,0,0,0,4
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,5,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,13,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
2,14,13,3,0,0,0,0,1,3
2,14,13,2,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,13,13,3,1,0,0,0,0,1
2,10,13,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
2,10,13,3,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,31,13,3,1,0,0,0,0,4
2,31,13,4,1,0,0,0,0,4
1,13,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,2,1,0,0,0,0,3
2,14,13,3,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,14,13,2,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,13,13,2,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
2,10,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,31,13,3,1,0,0,0,0,4
2,31,13,2,1,0,0,0,0,4
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,10,0,3,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,10,0,2,0,0,0,0,1,3
1,5,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,5,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,14,13,3,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,14,13,2,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,13,13,2,1,0,0,0,0,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
2,10,13,3,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,31,13,3,1,0,0,0,0,4
2,31,13,3,1,0,0,0,0,4
1,5,13,3,1,0,0,0,0,3
1,13,0,2,0,0,0,0,1,1
1,5,13,3,1,0,0,0,0,3
1,13,0,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,14,13,3,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,14,13,2,0,0,0,0,1,3
2,14,13,3,0,0,0,0,1,3
2,13,13,2,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
2,10,13,2,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,13,13,2,0,0,0,0,1,1
2,13,13,2,1,0,0,0,0,1
2,10,13,1,0,0,0,0,1,1
2,10,13,2,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,10,13,1,0,0,0,0,1,1
2,13,13,1,0,0,0,0,1,1
2,31,13,3,1,0,0,0,0,4
2,31,13,3,1,0,0,0,0,4
3,1,40,6,1,0,0,0,0,1
3,1,40,8,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,24,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,10,99,25,0,0,0,0,1,1
3,10,99,434,1,0,0,0,0,1
3,10,99,26,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,24,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,5,0,2,1,0,0,0,0,3
2,65,40,141,1,1,0,3,8,37
3,10,99,741,1,0,0,0,0,1
3,10,80,19,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
2,65,40,20,1,0,0,1,3,15
3,10,80,15,1,0,0,0,0,1
3,10,99,26,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
2,65,40,16,1,0,0,0,3,15
3,6,99,28,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,34,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,6,80,19,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,16,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,65,40,16,1,0,0,0,3,15
3,10,80,310,1,0,0,0,0,1
3,10,80,23,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,20,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,65,40,428,1,1,0,3,8,37
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,17,1,0,0,0,0,1
3,10,80,19,1,0,0,0,0,1
2,65,40,24,1,0,0,1,3,15
3,6,80,25,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,20,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,65,40,16,1,0,0,0,3,15
3,10,99,19,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,65,40,15,1,0,0,0,3,15
3,10,80,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,65,40,148,1,1,0,3,8,37
3,10,99,20,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,65,40,17,1,0,0,1,3,15
3,10,80,13,1,0,0,0,0,1
3,10,99,26,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
2,65,40,16,1,0,0,0,3,15
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,31,0,0,0,0,1,1
3,6,99,279,0,0,0,0,1,1
3,10,99,26,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,65,40,16,1,0,0,0,3,15
3,10,80,15,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,34,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,13,13,4,1,0,0,0,0,1
2,39,40,123,1,1,0,1,5,11
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,16,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
3,6,99,28,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,10,99,27,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,10,0,0,0,0,1,1
2,10,40,8,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,39,40,106,1,1,0,1,5,11
3,6,80,31,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,6,99,27,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,33,1,0,0,0,0,1
3,10,99,25,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,39,40,108,1,1,0,1,5,11
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,6,80,27,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,39,40,105,1,1,0,1,5,11
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
3,6,99,34,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
3,10,99,26,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,39,40,109,1,1,0,1,5,11
3,6,80,317,0,0,0,0,1,1
3,6,80,23,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
2,39,40,15,1,0,0,0,2,5
3,6,80,19,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,39,40,108,1,1,0,1,5,11
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,17,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,18,1,0,0,0,0,1
3,6,99,35,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,25,1,0,0,0,0,1
3,10,99,19,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,13,13,4,1,0,0,0,0,1
2,39,40,111,1,1,0,1,5,11
3,6,80,20,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,14,0,0,0,0,1,1
3,10,80,30,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
2,39,40,11,1,0,0,0,2,5
3,6,80,20,0,0,0,0,1,1
3,6,80,20,0,0,0,0,1,1
3,6,80,20,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,11,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,39,40,110,1,1,0,1,5,11
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,30,0,0,0,0,1,1
3,10,99,26,1,0,0,0,0,1
3,10,99,26,1,0,0,0,0,1
2,39,40,12,1,0,0,0,2,5
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,445,0,0,0,0,1,1
3,10,80,20,1,0,0,0,0,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,39,40,116,1,1,0,1,5,11
3,6,80,19,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,426,0,0,0,0,1,1
3,10,80,19,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,6,99,34,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
2,39,40,11,1,0,0,0,2,5
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,386,0,0,0,0,1,1
3,6,80,23,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,19,1,0,0,0,0,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,8,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,13,13,4,1,0,0,0,0,1
2,39,40,114,1,1,0,1,5,11
3,6,80,19,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,24,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,6,80,33,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,22,0,0,0,0,1,1
3,6,80,424,0,0,0,0,1,1
3,10,80,17,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,39,40,367,1,1,0,1,5,11
3,6,80,19,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,6,99,31,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,306,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
2,39,40,11,1,0,0,0,2,5
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,5,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,1,13,2,1,0,0,0,0,1
1,21,39,35,1,0,0,0,3,15
2,1,63,9,0,0,0,0,1,1
1,21,40,9,1,0,0,0,0,5
3,6,63,13,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,6,63,10,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,9,0,0,0,0,1,1
3,10,63,9,1,0,0,0,0,1
2,1,63,9,0,0,0,0,1,1
1,21,40,10,1,0,0,0,0,5
2,1,104,18,0,0,0,0,1,1
1,21,52,9,1,0,0,0,0,5
1,1,0,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
3,1,111,50,1,0,0,0,0,4
3,1,111,55,1,0,0,0,0,4
3,10,170,76,1,0,0,0,0,4
3,10,151,62,0,0,0,0,2,4
3,10,151,58,1,0,0,0,0,4
3,10,151,59,1,0,0,0,0,4
1,58,40,22,1,0,0,1,3,15
3,1,88,44,1,0,0,0,0,3
1,58,40,17,1,0,0,0,3,15
1,58,40,25,1,0,0,0,3,15
3,1,88,34,1,0,0,0,0,3
3,10,147,64,1,0,0,0,0,3
3,10,128,48,0,0,0,0,2,3
3,10,128,43,1,0,0,0,0,3
3,10,128,417,1,0,0,0,0,3
2,52,48,50,1,0,0,3,9,39
3,58,141,15,1,0,0,0,0,1
2,14,48,20,0,0,0,0,2,9
2,14,48,19,0,0,0,0,2,9
2,14,48,19,0,0,0,0,2,9
2,67,61,80,1,0,0,4,12,60
2,45,45,44,1,0,0,1,6,33
3,13,81,57,1,0,0,0,0,9
3,9,81,51,0,0,0,0,2,3
3,9,81,40,0,0,0,0,2,3
3,13,81,43,1,0,0,0,0,9
3,9,81,41,0,0,0,0,2,3
3,9,81,40,0,0,0,0,2,3
3,9,81,43,0,0,0,0,2,3
3,9,81,45,0,0,0,0,2,3
3,9,81,43,0,0,0,0,2,3
3,9,81,44,0,0,0,0,2,3
3,9,81,381,0,0,0,0,2,3
3,9,81,50,0,0,0,0,2,3
3,13,81,43,0,0,0,0,1,7
3,13,81,40,1,0,0,0,0,7
3,13,81,42,0,0,0,0,1,7
3,13,81,37,1,0,0,0,0,7
3,13,81,31,0,0,0,0,1,7
3,13,81,58,0,0,0,0,2,7
3,13,81,30,1,0,0,0,0,7
3,9,81,27,0,0,0,0,1,3
3,9,81,38,0,0,0,0,2,3
3,13,81,30,0,0,0,0,1,7
3,13,81,30,0,0,0,0,2,7
3,13,81,28,1,0,0,0,0,7
3,9,81,224,0,0,0,0,1,3
3,9,81,38,0,0,0,0,2,3
3,9,81,27,0,0,0,0,1,3
3,9,81,28,0,0,0,0,2,3
3,9,81,26,0,0,0,0,1,3
3,9,81,27,0,0,0,0,2,3
3,9,81,32,0,0,0,0,1,3
3,9,81,27,0,0,0,0,2,3
1,1,0,1,1,0,0,0,0,1
2,13,36,7,1,0,0,0,0,3
2,65,72,33,1,0,0,0,2,15
3,13,117,51,0,0,0,0,1,5
3,13,117,290,1,0,0,0,0,5
3,13,117,49,0,0,0,0,1,5
3,13,117,51,1,0,0,0,0,5
2,65,87,36,1,0,0,0,2,15
3,13,132,54,0,0,0,0,1,5
3,13,132,53,0,0,0,0,1,5
3,13,132,52,1,0,0,0,0,5
3,9,132,53,0,0,0,0,1,3
3,9,132,50,1,0,0,0,0,3
2,61,67,193,1,1,0,4,17,82
2,45,36,16,1,0,0,1,2,11
3,9,81,43,0,0,0,0,2,3
3,9,81,45,0,0,0,0,2,3
3,9,81,42,0,0,0,0,2,3
3,9,81,303,0,0,0,0,2,3
3,13,81,45,1,0,0,0,0,9
3,9,81,41,0,0,0,0,2,3
3,9,81,41,0,0,0,0,2,3
3,13,81,51,1,0,0,0,0,9
3,9,81,46,0,0,0,0,2,3
3,9,81,39,0,0,0,0,2,3
3,9,81,46,0,0,0,0,2,3
3,9,81,44,0,0,0,0,2,3
2,45,36,20,1,0,0,0,2,11
3,13,81,37,0,0,0,0,1,7
3,13,81,36,1,0,0,0,0,7
3,13,81,35,0,0,0,0,1,7
3,13,81,35,1,0,0,0,0,7
2,45,36,13,1,0,0,0,2,11
3,9,81,29,0,0,0,0,1,3
3,9,81,28,0,0,0,0,2,3
3,9,81,26,0,0,0,0,1,3
3,9,81,33,0,0,0,0,2,3
3,13,81,28,0,0,0,0,1,7
3,13,81,30,0,0,0,0,2,7
3,13,81,28,1,0,0,0,0,7
3,9,81,26,0,0,0,0,1,3
3,9,81,27,0,0,0,0,2,3
3,13,81,28,0,0,0,0,1,7
3,13,81,40,0,0,0,0,2,7
3,13,81,30,1,0,0,0,0,7
3,9,81,26,0,0,0,0,1,3
3,9,81,27,0,0,0,0,2,3
3,9,81,26,0,0,0,0,1,3
3,9,81,195,0,0,0,0,2,3
2,67,61,76,1,0,0,4,12,60
2,45,45,40,1,0,0,1,6,33
3,13,81,45,1,0,0,0,0,9
3,9,81,40,0,0,0,0,2,3
3,9,81,40,0,0,0,0,2,3
3,13,81,58,1,0,0,0,0,9
3,9,81,40,0,0,0,0,2,3
3,9,81,184,0,0,0,0,2,3
3,9,81,46,0,0,0,0,2,3
3,9,81,40,0,0,0,0,2,3
3,9,81,40,0,0,0,0,2,3
3,9,81,46,0,0,0,0,2,3
3,9,81,41,0,0,0,0,2,3
3,9,81,40,0,0,0,0,2,3
3,13,81,37,0,0,0,0,1,7
3,13,81,35,1,0,0,0,0,7
3,13,81,37,0,0,0,0,1,7
3,13,81,35,1,0,0,0,0,7
3,13,81,30,0,0,0,0,1,7
3,13,81,30,0,0,0,0,2,7
3,13,81,42,1,0,0,0,0,7
3,9,81,27,0,0,0,0,1,3
3,9,81,28,0,0,0,0,2,3
3,13,81,29,0,0,0,0,1,7
3,13,81,30,0,0,0,0,2,7
3,13,81,28,1,0,0,0,0,7
3,9,81,27,0,0,0,0,1,3
3,9,81,26,0,0,0,0,2,3
3,9,81,27,0,0,0,0,1,3
3,9,81,27,0,0,0,0,2,3
3,9,81,26,0,0,0,0,1,3
3,9,81,27,0,0,0,0,2,3
3,9,81,37,0,0,0,0,1,3
3,9,81,28,0,0,0,0,2,3
2,13,36,7,1,0,0,0,0,3
2,65,72,236,1,0,0,0,2,15
3,13,117,47,0,0,0,0,1,5
3,13,117,51,1,0,0,0,0,5
3,13,117,49,0,0,0,0,1,5
3,13,117,51,1,0,0,0,0,5
2,65,87,35,1,0,0,0,2,15
3,13,132,62,0,0,0,0,1,5
3,13,132,56,0,0,0,0,1,5
3,13,132,52,1,0,0,0,0,5
3,9,132,58,0,0,0,0,1,3
3,9,132,50,1,0,0,0,0,3
2,13,36,7,1,0,0,0,0,3
2,45,81,53,1,0,0,0,2,15
3,13,117,47,0,0,0,0,1,5
3,13,117,44,1,0,0,0,0,5
3,13,117,48,0,0,0,0,1,5
3,13,117,46,1,0,0,0,0,5
3,13,132,62,0,0,0,0,1,5
3,13,132,52,0,0,0,0,1,5
3,13,132,56,1,0,0,0,0,5
3,9,132,51,0,0,0,0,1,3
3,9,132,53,1,0,0,0,0,3
1,11,0,3,1,0,0,0,0,3
1,5,15,16,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,16,24,6,1,0,0,0,0,3
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,16,24,6,0,0,0,0,1,3
2,16,24,11,1,0,0,0,0,3
2,1,40,6,1,0,0,0,0,1
1,22,49,58,1,0,0,0,2,14
2,1,80,14,0,0,0,0,1,1
1,24,80,18,1,0,0,0,0,7
3,10,80,14,1,0,0,0,0,1
2,1,99,21,0,0,0,0,1,1
1,24,99,25,1,0,0,0,0,7
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,10,40,9,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,20,40,8,0,0,0,0,1,3
2,20,40,8,0,0,0,0,1,3
2,20,40,8,0,0,0,0,1,3
2,20,40,7,0,0,0,0,1,3
2,23,40,7,0,0,0,0,1,3
2,23,40,7,0,0,0,0,1,3
2,23,40,8,0,0,0,0,1,3
2,23,40,7,0,0,0,0,1,3
2,28,40,8,1,0,0,0,0,4
2,28,40,11,1,0,0,0,0,4
2,23,40,8,0,0,0,0,1,3
2,23,40,8,0,0,0,0,1,3
2,23,40,7,0,0,0,0,1,3
2,23,40,8,0,0,0,0,1,3
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,20,40,8,0,0,0,0,1,3
2,20,40,7,0,0,0,0,1,3
2,20,40,9,0,0,0,0,1,3
2,20,40,8,0,0,0,0,1,3
2,28,40,8,1,0,0,0,0,4
2,28,40,10,1,0,0,0,0,4
2,1,40,7,1,0,0,0,0,1
1,22,49,49,1,0,0,0,2,14
2,1,80,14,0,0,0,0,1,1
1,24,80,18,1,0,0,0,0,7
3,10,80,14,1,0,0,0,0,1
2,1,99,20,0,0,0,0,1,1
1,24,99,23,1,0,0,0,0,7
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
1,16,0,4,0,0,0,0,1,3
1,16,0,2,0,0,0,0,1,3
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,16,0,4,0,0,0,0,1,3
1,16,0,3,0,0,0,0,1,3
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
3,1,111,54,1,0,0,0,0,4
3,1,111,50,1,0,0,0,0,4
3,10,170,79,1,0,0,0,0,4
3,10,151,69,0,0,0,0,2,4
3,10,151,60,1,0,0,0,0,4
3,10,151,60,1,0,0,0,0,4
3,1,111,51,1,0,0,0,0,4
3,1,111,49,1,0,0,0,0,4
3,10,170,73,1,0,0,0,0,4
3,10,151,63,0,0,0,0,2,4
3,10,151,58,1,0,0,0,0,4
3,10,151,58,1,0,0,0,0,4
3,1,111,50,1,0,0,0,0,4
3,1,111,54,1,0,0,0,0,4
3,10,170,82,1,0,0,0,0,4
3,10,151,63,0,0,0,0,2,4
3,10,151,61,1,0,0,0,0,4
3,10,151,72,1,0,0,0,0,4
3,1,40,9,1,0,0,0,0,1
3,65,40,23,1,0,0,1,3,15
3,1,40,6,1,0,0,0,0,1
3,19,82,8,1,0,0,0,0,1
3,19,82,8,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,28,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,11,80,18,0,0,0,0,1,3
3,14,80,16,1,0,0,0,0,3
3,11,99,25,0,0,0,0,1,3
3,14,99,24,0,0,0,0,1,3
3,14,99,23,1,0,0,0,0,3
3,7,99,22,0,0,0,0,1,1
3,7,99,21,1,0,0,0,0,1
3,10,99,26,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,26,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,1,111,50,1,0,0,0,0,4
3,1,111,48,1,0,0,0,0,4
3,10,170,72,1,0,0,0,0,4
3,10,151,61,0,0,0,0,2,4
3,10,151,56,1,0,0,0,0,4
3,10,151,374,1,0,0,0,0,4
3,1,40,8,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,25,1,0,0,0,0,1
3,10,80,20,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,24,0,0,0,0,1,1
3,10,99,26,1,0,0,0,0,1
3,10,99,32,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,65,40,139,1,1,0,3,8,37
3,19,82,8,1,0,0,0,0,1
3,19,82,12,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,287,1,0,0,0,0,1
2,65,40,27,1,0,0,1,3,15
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,20,40,8,0,0,0,0,1,3
2,20,40,7,0,0,0,0,1,3
2,45,40,21,0,0,0,2,3,11
2,11,40,8,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
2,14,40,8,0,0,0,0,1,3
2,11,40,8,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
2,11,40,7,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
2,14,40,12,0,0,0,0,1,3
3,10,80,14,1,0,0,0,0,1
3,16,99,37,0,0,0,0,1,3
3,16,99,28,0,0,0,0,1,3
3,37,99,43,0,0,0,2,3,11
3,11,99,28,0,0,0,0,1,3
3,10,99,27,0,0,0,0,1,3
3,10,99,26,0,0,0,0,1,3
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,26,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,10,99,24,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
2,65,40,19,1,0,0,0,3,15
3,10,99,22,1,0,0,0,0,1
3,11,80,17,0,0,0,0,1,3
3,14,80,15,1,0,0,0,0,3
2,65,40,16,1,0,0,0,3,15
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,11,99,34,0,0,0,0,1,3
3,14,99,23,0,0,0,0,1,3
3,14,99,23,1,0,0,0,0,3
3,7,99,22,0,0,0,0,1,1
3,7,99,21,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,5,0,2,1,0,0,0,0,3
2,65,40,145,1,1,0,3,8,37
3,10,99,21,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,65,40,20,1,0,0,1,3,15
3,19,82,8,1,0,0,0,0,1
3,19,82,8,1,0,0,0,0,1
2,11,40,386,0,0,0,0,1,3
2,14,40,11,0,0,0,0,1,3
2,14,40,10,0,0,0,0,1,3
2,11,40,8,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
2,14,40,14,0,0,0,0,1,3
2,10,40,9,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,20,40,8,0,0,0,0,1,3
2,20,40,7,0,0,0,0,1,3
2,45,40,30,0,0,0,2,3,11
2,11,40,9,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
3,11,80,19,0,0,0,0,1,3
3,14,80,16,1,0,0,0,0,3
3,11,99,25,0,0,0,0,1,3
3,14,99,24,0,0,0,0,1,3
3,14,99,22,1,0,0,0,0,3
3,7,99,23,0,0,0,0,1,1
3,7,99,20,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,65,40,18,1,0,0,0,3,15
3,10,99,22,1,0,0,0,0,1
3,10,80,24,1,0,0,0,0,1
2,65,40,20,1,0,0,0,3,15
3,10,80,17,1,0,0,0,0,1
3,10,80,23,0,0,0,0,1,1
3,10,80,22,1,0,0,0,0,1
3,6,99,27,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,16,99,27,0,0,0,0,1,3
3,16,99,26,0,0,0,0,1,3
3,37,99,55,0,0,0,2,3,11
3,11,99,279,0,0,0,0,1,3
3,10,99,27,0,0,0,0,1,3
3,10,99,24,0,0,0,0,1,3
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,25,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,65,40,134,1,1,0,3,8,37
3,19,82,12,1,0,0,0,0,1
3,19,82,11,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,65,40,18,1,0,0,1,3,15
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,20,40,8,0,0,0,0,1,3
2,20,40,7,0,0,0,0,1,3
2,45,40,21,0,0,0,2,3,11
2,11,40,7,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
2,11,40,14,0,0,0,0,1,3
2,14,40,10,0,0,0,0,1,3
2,14,40,11,0,0,0,0,1,3
2,11,40,7,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
2,14,40,7,0,0,0,0,1,3
3,10,80,18,1,0,0,0,0,1
3,16,99,34,0,0,0,0,1,3
3,16,99,30,0,0,0,0,1,3
3,37,99,44,0,0,0,2,3,11
3,11,99,28,0,0,0,0,1,3
3,10,99,27,0,0,0,0,1,3
3,10,99,26,0,0,0,0,1,3
3,6,99,26,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,313,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,10,99,26,0,0,0,0,1,1
3,10,99,24,1,0,0,0,0,1
3,10,99,25,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
2,65,40,18,1,0,0,0,3,15
3,10,99,21,1,0,0,0,0,1
3,11,80,17,0,0,0,0,1,3
3,14,80,16,1,0,0,0,0,3
2,65,40,17,1,0,0,0,3,15
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,32,1,0,0,0,0,1
3,11,99,24,0,0,0,0,1,3
3,14,99,23,0,0,0,0,1,3
3,14,99,21,1,0,0,0,0,3
3,7,99,22,0,0,0,0,1,1
3,7,99,22,1,0,0,0,0,1
3,1,111,50,1,0,0,0,0,4
3,1,111,50,1,0,0,0,0,4
3,10,170,73,1,0,0,0,0,4
3,10,151,63,0,0,0,0,2,4
3,10,151,61,1,0,0,0,0,4
3,10,151,58,1,0,0,0,0,4
3,1,40,6,1,0,0,0,0,1
3,65,40,21,1,0,0,1,3,15
3,1,40,6,1,0,0,0,0,1
3,19,82,8,1,0,0,0,0,1
3,19,82,7,1,0,0,0,0,1
3,10,99,25,1,0,0,0,0,1
3,10,80,18,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,11,80,18,0,0,0,0,1,3
3,14,80,16,1,0,0,0,0,3
3,11,99,25,0,0,0,0,1,3
3,14,99,25,0,0,0,0,1,3
3,14,99,22,1,0,0,0,0,3
3,7,99,22,0,0,0,0,1,1
3,7,99,33,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,1,111,50,1,0,0,0,0,4
3,1,111,52,1,0,0,0,0,4
3,10,170,75,1,0,0,0,0,4
3,10,151,66,0,0,0,0,2,4
3,10,151,62,1,0,0,0,0,4
3,10,151,57,1,0,0,0,0,4
3,1,40,6,1,0,0,0,0,1
3,65,40,21,1,0,0,1,3,15
3,1,40,6,1,0,0,0,0,1
3,19,82,8,1,0,0,0,0,1
3,19,82,8,1,0,0,0,0,1
3,10,99,30,1,0,0,0,0,1
3,10,80,19,0,0,0,0,1,1
3,10,80,17,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,11,80,19,0,0,0,0,1,3
3,14,80,17,1,0,0,0,0,3
3,11,99,25,0,0,0,0,1,3
3,14,99,26,0,0,0,0,1,3
3,14,99,23,1,0,0,0,0,3
3,7,99,280,0,0,0,0,1,1
3,7,99,38,1,0,0,0,0,1
3,10,99,26,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,8,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,99,24,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,5,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,1,111,49,1,0,0,0,0,4
3,1,111,49,1,0,0,0,0,4
3,10,170,75,1,0,0,0,0,4
3,10,151,62,0,0,0,0,2,4
3,10,151,55,1,0,0,0,0,4
3,10,151,56,1,0,0,0,0,4
3,1,40,5,1,0,0,0,0,1
3,65,40,22,1,0,0,1,3,15
3,1,40,6,1,0,0,0,0,1
3,19,82,8,1,0,0,0,0,1
3,19,82,8,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,18,1,0,0,0,0,1
3,11,80,27,0,0,0,0,1,3
3,14,80,16,1,0,0,0,0,3
3,11,99,24,0,0,0,0,1,3
3,14,99,34,0,0,0,0,1,3
3,14,99,24,1,0,0,0,0,3
3,7,99,23,0,0,0,0,1,1
3,7,99,22,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
1,5,0,4,1,0,0,0,0,3
1,146,40,43,1,0,0,2,6,35
3,1,159,183,1,0,0,0,0,12
1,146,40,36,1,0,0,1,6,35
1,146,40,33,1,0,0,1,6,35
3,1,159,174,1,0,0,0,0,12
3,10,218,226,1,0,0,0,0,12
3,10,199,202,0,0,0,0,4,12
3,10,199,314,1,0,0,0,0,12
3,10,199,212,1,0,0,0,0,12
2,52,119,385,1,0,0,6,23,120
3,146,141,18,1,0,0,0,0,1
2,14,119,163,0,0,0,0,4,30
2,14,119,158,0,0,0,0,5,30
2,14,119,158,0,0,0,0,5,30
2,5,0,3,1,0,0,0,0,3
2,45,112,229,1,0,0,1,14,102
3,13,148,418,1,0,0,0,0,26
3,9,148,192,0,0,0,0,4,12
3,9,148,182,0,0,0,0,4,12
3,13,148,360,1,0,0,0,0,26
3,9,148,219,0,0,0,0,4,12
3,9,148,179,0,0,0,0,4,12
3,9,148,179,0,0,0,0,4,12
3,9,148,383,0,0,0,0,4,12
3,9,148,186,0,0,0,0,4,12
3,9,148,176,0,0,0,0,4,12
3,9,148,183,0,0,0,0,4,12
3,9,148,299,0,0,0,0,4,12
3,13,148,174,0,0,0,0,2,22
3,13,148,168,1,0,0,0,0,22
3,13,148,341,0,0,0,0,2,22
3,13,148,195,1,0,0,0,0,22
3,13,148,165,0,0,0,0,2,22
3,13,148,162,0,0,0,0,5,22
3,13,148,334,1,0,0,0,0,22
3,9,148,160,0,0,0,0,2,12
3,9,148,164,0,0,0,0,4,12
3,13,148,171,0,0,0,0,2,22
3,13,148,330,0,0,0,0,5,22
3,13,148,172,1,0,0,0,0,22
3,9,148,153,0,0,0,0,2,12
3,9,148,151,0,0,0,0,4,12
3,9,148,364,0,0,0,0,2,12
3,9,148,181,0,0,0,0,4,12
3,9,148,161,0,0,0,0,2,12
3,9,148,158,0,0,0,0,4,12
3,9,148,316,0,0,0,0,2,12
3,9,148,183,0,0,0,0,4,12
1,1,0,1,1,0,0,0,0,1
2,79,67,91,1,0,0,4,12,76
2,131,36,38,1,0,0,2,5,31
3,9,148,194,0,0,0,0,4,12
3,9,148,238,0,0,0,0,4,12
3,9,148,203,0,0,0,0,4,12
3,9,148,213,0,0,0,0,4,12
3,13,148,505,1,0,0,0,0,26
3,9,148,1060,0,0,0,0,4,12
3,9,148,588,0,0,0,0,4,12
3,13,148,534,1,0,0,0,0,26
3,9,148,689,0,0,0,0,4,12
3,9,148,485,0,0,0,0,4,12
3,9,148,463,0,0,0,0,4,12
3,9,148,677,0,0,0,0,4,12
2,131,36,70,1,0,0,1,5,31
3,13,148,542,0,0,0,0,2,22
3,13,148,431,1,0,0,0,0,22
3,13,148,433,0,0,0,0,2,22
3,13,148,461,1,0,0,0,0,22
2,131,36,72,1,0,0,1,5,31
3,9,148,555,0,0,0,0,2,12
3,9,148,402,0,0,0,0,4,12
3,9,148,451,0,0,0,0,2,12
3,9,148,402,0,0,0,0,4,12
3,13,148,403,0,0,0,0,2,22
3,13,148,571,0,0,0,0,5,22
3,13,148,410,1,0,0,0,0,22
3,9,148,457,0,0,0,0,2,12
3,9,148,434,0,0,0,0,4,12
3,13,148,575,0,0,0,0,2,22
3,13,148,362,0,0,0,0,5,22
3,13,148,339,1,0,0,0,0,22
3,9,148,166,0,0,0,0,2,12
3,9,148,409,0,0,0,0,4,12
3,9,148,177,0,0,0,0,2,12
3,9,148,166,0,0,0,0,4,12
2,5,0,5,1,0,0,0,0,3
2,79,36,26,1,0,0,1,3,19
3,9,103,54,0,0,0,0,2,4
3,9,103,50,0,0,0,0,2,4
3,9,103,51,0,0,0,0,2,4
3,9,103,49,0,0,0,0,2,4
3,131,103,173,1,0,0,2,11,94
3,13,103,65,1,0,0,0,0,10
3,9,103,60,0,0,0,0,2,4
3,9,103,59,0,0,0,0,2,4
3,13,103,63,1,0,0,0,0,10
3,9,103,60,0,0,0,0,2,4
3,9,103,60,0,0,0,0,2,4
3,9,103,60,0,0,0,0,2,4
3,9,103,315,0,0,0,0,2,4
2,79,36,27,1,0,0,1,3,19
3,25,103,69,1,0,0,0,0,13
3,25,103,66,1,0,0,0,0,13
2,79,36,27,1,0,0,1,3,19
3,131,103,165,1,0,0,1,12,94
3,13,103,67,0,0,0,0,2,10
3,13,103,66,1,0,0,0,0,10
3,13,103,366,0,0,0,0,2,10
3,13,103,146,1,0,0,0,0,10
2,79,36,29,1,0,0,1,3,19
3,9,103,67,0,0,0,0,2,4
3,9,103,59,0,0,0,0,2,4
3,9,103,51,0,0,0,0,2,4
3,9,103,51,0,0,0,0,2,4
3,131,103,382,1,0,0,1,12,94
3,13,103,71,0,0,0,0,2,10
3,13,103,69,0,0,0,0,3,10
3,13,103,63,1,0,0,0,0,10
3,9,103,56,0,0,0,0,2,4
3,9,103,51,0,0,0,0,2,4
3,13,103,57,0,0,0,0,2,10
3,13,103,62,0,0,0,0,3,10
3,13,103,55,1,0,0,0,0,10
3,9,103,54,0,0,0,0,2,4
3,9,103,52,0,0,0,0,2,4
3,9,103,257,0,0,0,0,2,4
3,9,103,53,0,0,0,0,2,4
2,5,0,4,1,0,0,0,0,3
2,131,36,39,1,0,0,2,5,31
3,9,148,532,0,0,0,0,4,12
3,9,148,193,0,0,0,0,4,12
3,9,148,181,0,0,0,0,4,12
3,9,148,462,0,0,0,0,4,12
3,13,148,195,1,0,0,0,0,26
3,9,148,180,0,0,0,0,4,12
3,9,148,351,0,0,0,0,4,12
3,13,148,252,1,0,0,0,0,26
3,9,148,200,0,0,0,0,4,12
3,9,148,196,0,0,0,0,4,12
3,9,148,351,0,0,0,0,4,12
3,9,148,193,0,0,0,0,4,12
2,131,36,33,1,0,0,1,5,31
3,13,148,181,0,0,0,0,2,22
3,13,148,368,1,0,0,0,0,22
3,13,148,202,0,0,0,0,2,22
3,13,148,185,1,0,0,0,0,22
2,131,36,33,1,0,0,1,5,31
3,9,148,363,0,0,0,0,2,12
3,9,148,190,0,0,0,0,4,12
3,9,148,172,0,0,0,0,2,12
3,9,148,300,0,0,0,0,4,12
3,13,148,237,0,0,0,0,2,22
3,13,148,175,0,0,0,0,5,22
3,13,148,163,1,0,0,0,0,22
3,9,148,354,0,0,0,0,2,12
3,9,148,213,0,0,0,0,4,12
3,13,148,195,0,0,0,0,2,22
3,13,148,188,0,0,0,0,5,22
3,13,148,359,1,0,0,0,0,22
3,9,148,169,0,0,0,0,2,12
3,9,148,160,0,0,0,0,4,12
3,9,148,341,0,0,0,0,2,12
3,9,148,217,0,0,0,0,4,12
2,5,0,3,1,0,0,0,0,3
2,45,112,487,1,0,0,1,14,102
3,13,148,191,1,0,0,0,0,26
3,9,148,177,0,0,0,0,4,12
3,9,148,179,0,0,0,0,4,12
3,13,148,190,1,0,0,0,0,26
3,9,148,174,0,0,0,0,4,12
3,9,148,171,0,0,0,0,4,12
3,9,148,355,0,0,0,0,4,12
3,9,148,218,0,0,0,0,4,12
3,9,148,189,0,0,0,0,4,12
3,9,148,198,0,0,0,0,4,12
3,9,148,393,0,0,0,0,4,12
3,9,148,190,0,0,0,0,4,12
3,13,148,166,0,0,0,0,2,22
3,13,148,283,1,0,0,0,0,22
3,13,148,198,0,0,0,0,2,22
3,13,148,175,1,0,0,0,0,22
3,13,148,164,0,0,0,0,2,22
3,13,148,310,0,0,0,0,5,22
3,13,148,190,1,0,0,0,0,22
3,9,148,162,0,0,0,0,2,12
3,9,148,171,0,0,0,0,4,12
3,13,148,326,0,0,0,0,2,22
3,13,148,160,0,0,0,0,5,22
3,13,148,154,1,0,0,0,0,22
3,9,148,148,0,0,0,0,2,12
3,9,148,292,0,0,0,0,4,12
3,9,148,169,0,0,0,0,2,12
3,9,148,153,0,0,0,0,4,12
3,9,148,151,0,0,0,0,2,12
3,9,148,310,0,0,0,0,4,12
3,9,148,175,0,0,0,0,2,12
3,9,148,154,0,0,0,0,4,12
2,79,67,340,1,0,0,4,12,76
2,131,36,35,1,0,0,2,5,31
3,9,148,214,0,0,0,0,4,12
3,9,148,387,0,0,0,0,4,12
3,9,148,183,0,0,0,0,4,12
3,9,148,182,0,0,0,0,4,12
3,13,148,348,1,0,0,0,0,26
3,9,148,216,0,0,0,0,4,12
3,9,148,191,0,0,0,0,4,12
3,13,148,200,1,0,0,0,0,26
3,9,148,404,0,0,0,0,4,12
3,9,148,213,0,0,0,0,4,12
3,9,148,208,0,0,0,0,4,12
3,9,148,394,0,0,0,0,4,12
2,131,36,36,1,0,0,1,5,31
3,13,148,195,0,0,0,0,2,22
3,13,148,184,1,0,0,0,0,22
3,13,148,355,0,0,0,0,2,22
3,13,148,218,1,0,0,0,0,22
2,131,36,34,1,0,0,1,5,31
3,9,148,183,0,0,0,0,2,12
3,9,148,316,0,0,0,0,4,12
3,9,148,175,0,0,0,0,2,12
3,9,148,165,0,0,0,0,4,12
3,13,148,181,0,0,0,0,2,22
3,13,148,301,0,0,0,0,5,22
3,13,148,168,1,0,0,0,0,22
3,9,148,156,0,0,0,0,2,12
3,9,148,297,0,0,0,0,4,12
3,13,148,176,0,0,0,0,2,22
3,13,148,172,0,0,0,0,5,22
3,13,148,171,1,0,0,0,0,22
3,9,148,352,0,0,0,0,2,12
3,9,148,197,0,0,0,0,4,12
3,9,148,167,0,0,0,0,2,12
3,9,148,167,0,0,0,0,4,12
2,5,0,3,1,0,0,0,0,3
2,79,36,25,1,0,0,1,3,19
3,9,103,58,0,0,0,0,2,4
3,9,103,56,0,0,0,0,2,4
3,9,103,60,0,0,0,0,2,4
3,9,103,61,0,0,0,0,2,4
3,131,103,146,1,0,0,2,11,94
3,13,103,54,1,0,0,0,0,10
3,9,103,51,0,0,0,0,2,4
3,9,103,49,0,0,0,0,2,4
3,13,103,53,1,0,0,0,0,10
3,9,103,50,0,0,0,0,2,4
3,9,103,51,0,0,0,0,2,4
3,9,103,53,0,0,0,0,2,4
3,9,103,268,0,0,0,0,2,4
2,79,36,24,1,0,0,1,3,19
3,25,103,65,1,0,0,0,0,13
3,25,103,64,1,0,0,0,0,13
2,79,36,26,1,0,0,1,3,19
3,131,103,143,1,0,0,1,12,94
3,13,103,63,0,0,0,0,2,10
3,13,103,60,1,0,0,0,0,10
3,13,103,245,0,0,0,0,2,10
3,13,103,55,1,0,0,0,0,10
2,79,36,22,1,0,0,1,3,19
3,9,103,54,0,0,0,0,2,4
3,9,103,54,0,0,0,0,2,4
3,9,103,55,0,0,0,0,2,4
3,9,103,50,0,0,0,0,2,4
3,131,103,306,1,0,0,1,12,94
3,13,103,57,0,0,0,0,2,10
3,13,103,60,0,0,0,0,3,10
3,13,103,52,1,0,0,0,0,10
3,9,103,52,0,0,0,0,2,4
3,9,103,49,0,0,0,0,2,4
3,13,103,59,0,0,0,0,2,10
3,13,103,55,0,0,0,0,3,10
3,13,103,66,1,0,0,0,0,10
3,9,103,61,0,0,0,0,2,4
3,9,103,65,0,0,0,0,2,4
3,9,103,217,0,0,0,0,2,4
3,9,103,52,0,0,0,0,2,4
2,67,67,79,1,0,0,4,12,60
2,45,112,493,1,0,0,1,14,102
3,13,148,199,1,0,0,0,0,26
3,9,148,184,0,0,0,0,4,12
3,9,148,414,0,0,0,0,4,12
3,13,148,217,1,0,0,0,0,26
3,9,148,195,0,0,0,0,4,12
3,9,148,199,0,0,0,0,4,12
3,9,148,337,0,0,0,0,4,12
3,9,148,192,0,0,0,0,4,12
3,9,148,182,0,0,0,0,4,12
3,9,148,307,0,0,0,0,4,12
3,9,148,214,0,0,0,0,4,12
3,9,148,186,0,0,0,0,4,12
3,13,148,189,0,0,0,0,2,22
3,13,148,360,1,0,0,0,0,22
3,13,148,181,0,0,0,0,2,22
3,13,148,182,1,0,0,0,0,22
3,13,148,298,0,0,0,0,2,22
3,13,148,171,0,0,0,0,5,22
3,13,148,166,1,0,0,0,0,22
3,9,148,152,0,0,0,0,2,12
3,9,148,183,0,0,0,0,4,12
3,13,148,173,0,0,0,0,2,22
3,13,148,179,0,0,0,0,5,22
3,13,148,166,1,0,0,0,0,22
3,9,148,160,0,0,0,0,2,12
3,9,148,307,0,0,0,0,4,12
3,9,148,150,0,0,0,0,2,12
3,9,148,149,0,0,0,0,4,12
3,9,148,146,0,0,0,0,2,12
3,9,148,278,0,0,0,0,4,12
3,9,148,176,0,0,0,0,2,12
3,9,148,168,0,0,0,0,4,12
2,5,0,3,1,0,0,0,0,3
2,61,67,188,1,1,0,4,17,82
3,131,103,139,1,0,0,2,11,94
3,13,103,52,1,0,0,0,0,10
3,9,103,261,0,0,0,0,2,4
3,9,103,60,0,0,0,0,2,4
3,13,103,49,1,0,0,0,0,10
3,9,103,46,0,0,0,0,2,4
3,9,103,46,0,0,0,0,2,4
3,9,103,50,0,0,0,0,2,4
3,9,103,45,0,0,0,0,2,4
3,9,103,46,0,0,0,0,2,4
3,9,103,45,0,0,0,0,2,4
3,9,103,50,0,0,0,0,2,4
3,9,103,45,0,0,0,0,2,4
3,25,103,49,1,0,0,0,0,13
3,25,103,49,1,0,0,0,0,13
3,131,103,135,1,0,0,1,12,94
3,13,103,52,0,0,0,0,2,10
3,13,103,49,1,0,0,0,0,10
3,13,103,51,0,0,0,0,2,10
3,13,103,52,1,0,0,0,0,10
3,131,103,128,1,0,0,1,12,94
3,13,103,51,0,0,0,0,2,10
3,13,103,52,0,0,0,0,3,10
3,13,103,48,1,0,0,0,0,10
3,9,103,46,0,0,0,0,2,4
3,9,103,45,0,0,0,0,2,4
3,13,103,52,0,0,0,0,2,10
3,13,103,59,0,0,0,0,3,10
3,13,103,61,1,0,0,0,0,10
3,9,103,262,0,0,0,0,2,4
3,9,103,67,0,0,0,0,2,4
3,9,103,51,0,0,0,0,2,4
3,9,103,48,0,0,0,0,2,4
3,9,103,49,0,0,0,0,2,4
3,9,103,48,0,0,0,0,2,4
3,9,103,48,0,0,0,0,2,4
3,9,103,48,0,0,0,0,2,4
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,24,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
3,10,80,18,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,17,1,0,0,0,0,1
3,1,111,54,1,0,0,0,0,4
3,1,111,53,1,0,0,0,0,4
3,10,170,74,1,0,0,0,0,4
3,10,151,65,0,0,0,0,2,4
3,10,151,253,1,0,0,0,0,4
3,10,151,57,1,0,0,0,0,4
3,1,40,6,1,0,0,0,0,1
3,65,40,25,1,0,0,1,3,15
3,1,40,7,1,0,0,0,0,1
3,19,82,9,1,0,0,0,0,1
3,19,82,8,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,11,80,19,0,0,0,0,1,3
3,14,80,17,1,0,0,0,0,3
3,11,99,43,0,0,0,0,1,3
3,14,99,38,0,0,0,0,1,3
3,14,99,24,1,0,0,0,0,3
3,7,99,25,0,0,0,0,1,1
3,7,99,23,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,277,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,5,15,18,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,23,1,0,0,0,2,6
1,1,24,6,0,0,0,0,1,1
1,5,24,8,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,1,24,7,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,6,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,7,0,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,24,8,1,0,0,0,1,3
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,7,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,24,10,1,0,0,0,1,3
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,24,9,1,0,0,0,1,3
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,7,0,3,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,3,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,24,8,1,0,0,0,1,3
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,24,12,1,0,0,0,1,3
1,1,24,5,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
2,15,24,10,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,684,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,7,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,16,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,24,7,1,0,0,0,1,3
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,24,8,1,0,0,0,1,3
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,7,0,3,0,0,0,0,1,1
1,7,0,3,1,0,0,0,0,1
1,7,0,2,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,99,36,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
1,81,40,33,1,0,0,1,4,19
3,1,111,55,1,0,0,0,0,4
1,81,40,27,1,0,0,1,4,19
3,1,111,59,1,0,0,0,0,4
1,81,40,30,1,0,0,1,4,19
3,1,111,50,1,0,0,0,0,4
1,81,40,27,1,0,0,1,4,19
3,10,170,74,1,0,0,0,0,4
3,10,170,290,1,0,0,0,0,4
3,10,151,62,0,0,0,0,2,4
3,10,151,58,1,0,0,0,0,4
3,10,151,59,1,0,0,0,0,4
3,10,151,60,0,0,0,0,2,4
3,10,151,58,1,0,0,0,0,4
3,10,170,209,0,0,0,0,2,4
3,10,170,74,1,0,0,0,0,4
2,69,71,218,1,1,0,9,23,94
4,81,161,24,1,0,0,0,0,1
2,14,71,29,0,0,0,0,3,12
2,14,71,28,0,0,0,0,3,12
2,14,71,27,0,0,0,0,3,12
2,14,71,28,0,0,0,0,3,12
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,15,18,1,0,0,0,2,6
3,10,39,15,0,0,0,0,1,4
3,10,39,14,0,0,0,0,1,4
3,10,39,12,1,0,0,0,0,4
3,6,39,11,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,10,39,13,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,12,1,0,0,0,0,4
3,6,39,23,0,0,0,0,1,2
3,6,39,17,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,10,39,13,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,12,0,0,0,0,1,4
3,10,39,12,1,0,0,0,0,4
3,10,39,13,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,13,1,0,0,0,0,4
2,15,15,14,1,0,0,0,2,6
3,10,39,21,1,0,0,0,0,4
3,6,39,16,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,22,1,0,0,0,0,4
3,6,39,14,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,26,0,0,0,0,1,4
3,10,39,31,1,0,0,0,0,4
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,14,0,0,0,0,1,4
3,10,39,14,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
1,1,0,2,1,0,0,0,0,1
2,5,0,3,1,0,0,0,0,3
2,71,40,25,1,0,0,1,3,15
3,10,111,55,0,0,0,0,2,4
3,10,111,70,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,14,111,400,1,0,0,0,0,10
3,10,111,52,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,14,111,53,1,0,0,0,0,10
3,10,111,49,0,0,0,0,2,4
3,10,111,49,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
2,71,40,22,1,0,0,1,3,15
3,10,111,52,0,0,0,0,2,4
3,10,111,64,0,0,0,0,2,4
3,10,111,284,0,0,0,0,2,4
3,10,111,56,0,0,0,0,2,4
3,14,111,61,0,0,0,0,3,10
3,14,111,57,1,0,0,0,0,10
3,10,111,53,0,0,0,0,2,4
3,10,111,49,0,0,0,0,2,4
3,14,111,55,0,0,0,0,3,10
3,14,111,51,1,0,0,0,0,10
3,10,111,51,0,0,0,0,2,4
3,10,111,55,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
2,71,40,211,1,0,0,1,3,15
3,10,111,58,0,0,0,0,2,4
3,10,111,66,0,0,0,0,2,4
3,10,111,63,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
3,14,111,57,0,0,0,0,2,10
3,14,111,56,0,0,0,0,2,10
3,14,111,54,1,0,0,0,0,10
3,10,111,53,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
3,14,111,55,0,0,0,0,2,10
3,14,111,71,0,0,0,0,2,10
3,14,111,71,1,0,0,0,0,10
3,10,111,60,0,0,0,0,2,4
3,10,111,59,0,0,0,0,2,4
3,10,111,55,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
2,71,40,24,1,0,0,1,3,15
3,14,111,61,0,0,0,0,2,10
3,14,111,59,0,0,0,0,2,10
3,14,111,60,0,0,0,0,3,10
3,14,111,57,1,0,0,0,0,10
3,14,111,236,0,0,0,0,2,10
3,14,111,60,0,0,0,0,2,10
3,14,111,78,0,0,0,0,3,10
3,14,111,55,1,0,0,0,0,10
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,21,24,15,1,0,0,0,1,5
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,14,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,14,0,0,0,0,1,4
3,10,39,16,0,0,0,0,1,4
3,10,39,15,1,0,0,0,0,4
3,6,39,14,0,0,0,0,1,2
3,6,39,15,0,0,0,0,1,2
3,10,39,14,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,17,1,0,0,0,0,4
3,6,39,17,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
2,21,24,9,1,0,0,0,1,5
3,10,39,13,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,14,0,0,0,0,1,4
3,10,39,13,1,0,0,0,0,4
3,10,39,13,0,0,0,0,1,4
3,10,39,14,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,12,1,0,0,0,0,4
2,21,24,11,1,0,0,0,1,5
3,6,39,18,0,0,0,0,1,2
3,6,39,14,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,10,39,26,1,0,0,0,0,4
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,14,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
2,21,24,9,1,0,0,0,1,5
3,6,39,15,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,16,0,0,0,0,1,4
3,10,39,14,1,0,0,0,0,4
3,6,39,21,0,0,0,0,1,2
3,6,39,17,0,0,0,0,1,2
3,10,39,14,0,0,0,0,1,4
3,10,39,18,1,0,0,0,0,4
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,14,0,0,0,0,1,2
1,1,0,2,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
2,15,15,22,1,0,0,0,2,6
3,10,39,16,0,0,0,0,1,4
3,10,39,14,0,0,0,0,1,4
3,10,39,12,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,10,39,14,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,13,1,0,0,0,0,4
3,6,39,305,0,0,0,0,1,2
3,6,39,20,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,10,39,15,0,0,0,0,1,4
3,10,39,14,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,12,1,0,0,0,0,4
3,10,39,12,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,13,0,0,0,0,1,4
3,10,39,13,1,0,0,0,0,4
2,15,15,16,1,0,0,0,2,6
3,10,39,17,1,0,0,0,0,4
3,6,39,14,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,10,39,14,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,20,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,0,0,0,0,1,2
3,10,39,17,0,0,0,0,1,4
3,10,39,15,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,10,39,14,0,0,0,0,1,4
3,10,39,13,1,0,0,0,0,4
3,6,39,12,0,0,0,0,1,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,13,0,0,0,0,1,2
3,6,39,16,0,0,0,0,1,2
3,6,39,15,0,0,0,0,1,2
3,6,39,14,0,0,0,0,1,2
2,5,0,7,1,0,0,0,0,3
2,71,40,28,1,0,0,1,3,15
3,10,111,58,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
3,10,111,54,0,0,0,0,2,4
3,10,111,55,0,0,0,0,2,4
3,14,111,56,1,0,0,0,0,10
3,10,111,53,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,14,111,304,1,0,0,0,0,10
3,10,111,67,0,0,0,0,2,4
3,10,111,58,0,0,0,0,2,4
3,10,111,56,0,0,0,0,2,4
3,10,111,57,0,0,0,0,2,4
2,71,40,25,1,0,0,1,3,15
3,10,111,56,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
3,10,111,53,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
3,14,111,58,0,0,0,0,3,10
3,14,111,234,1,0,0,0,0,10
3,10,111,58,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
3,14,111,59,0,0,0,0,3,10
3,14,111,68,1,0,0,0,0,10
3,10,111,63,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,10,111,59,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
2,71,40,24,1,0,0,1,3,15
3,10,111,54,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
3,10,111,53,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,14,111,60,0,0,0,0,2,10
3,14,111,57,0,0,0,0,2,10
3,14,111,55,1,0,0,0,0,10
3,10,111,52,0,0,0,0,2,4
3,10,111,52,0,0,0,0,2,4
3,14,111,57,0,0,0,0,2,10
3,14,111,56,0,0,0,0,2,10
3,14,111,54,1,0,0,0,0,10
3,10,111,57,0,0,0,0,2,4
3,10,111,166,0,0,0,0,2,4
3,10,111,53,0,0,0,0,2,4
3,10,111,51,0,0,0,0,2,4
2,71,40,22,1,0,0,1,3,15
3,14,111,57,0,0,0,0,2,10
3,14,111,56,0,0,0,0,2,10
3,14,111,58,0,0,0,0,3,10
3,14,111,54,1,0,0,0,0,10
3,14,111,56,0,0,0,0,2,10
3,14,111,55,0,0,0,0,2,10
3,14,111,56,0,0,0,0,3,10
3,14,111,222,1,0,0,0,0,10
2,5,0,3,1,0,0,0,0,3
2,65,71,231,1,1,0,4,17,82
3,14,111,67,1,0,0,0,0,10
3,10,111,58,0,0,0,0,2,4
3,10,111,57,0,0,0,0,2,4
3,14,111,60,1,0,0,0,0,10
3,10,111,213,0,0,0,0,2,4
3,10,111,64,0,0,0,0,2,4
3,10,111,60,0,0,0,0,2,4
3,10,111,57,0,0,0,0,2,4
3,10,111,54,0,0,0,0,2,4
3,10,111,55,0,0,0,0,2,4
3,10,111,55,0,0,0,0,2,4
3,10,111,50,0,0,0,0,2,4
3,14,111,71,0,0,0,0,3,10
3,14,111,57,1,0,0,0,0,10
3,10,111,49,0,0,0,0,2,4
3,10,111,213,0,0,0,0,2,4
3,14,111,75,0,0,0,0,3,10
3,14,111,60,1,0,0,0,0,10
3,10,111,63,0,0,0,0,2,4
3,10,111,49,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,10,111,47,0,0,0,0,2,4
3,10,111,47,0,0,0,0,2,4
3,10,111,47,0,0,0,0,2,4
3,10,111,55,0,0,0,0,2,4
3,10,111,48,0,0,0,0,2,4
3,14,111,252,0,0,0,0,2,10
3,14,111,68,0,0,0,0,2,10
3,14,111,88,1,0,0,0,0,10
3,10,111,63,0,0,0,0,2,4
3,10,111,59,0,0,0,0,2,4
3,14,111,63,0,0,0,0,2,10
3,14,111,61,0,0,0,0,2,10
3,14,111,61,1,0,0,0,0,10
3,10,111,57,0,0,0,0,2,4
3,10,111,55,0,0,0,0,2,4
3,10,111,57,0,0,0,0,2,4
3,10,111,57,0,0,0,0,2,4
3,10,111,247,0,0,0,0,2,4
3,10,111,68,0,0,0,0,2,4
3,10,111,62,0,0,0,0,2,4
3,10,111,61,0,0,0,0,2,4
3,14,111,66,0,0,0,0,2,10
3,14,111,63,0,0,0,0,2,10
3,14,111,64,0,0,0,0,3,10
3,14,111,61,1,0,0,0,0,10
3,14,111,62,0,0,0,0,2,10
3,14,111,63,0,0,0,0,2,10
3,14,111,64,0,0,0,0,3,10
3,14,111,235,1,0,0,0,0,10
3,1,40,9,1,0,0,0,0,1
3,1,40,8,1,0,0,0,0,1
3,1,40,8,1,0,0,0,0,1
3,10,99,30,1,0,0,0,0,1
3,10,99,27,1,0,0,0,0,1
3,10,80,25,0,0,0,0,1,1
3,10,80,42,1,0,0,0,0,1
3,10,80,17,1,0,0,0,0,1
3,10,80,18,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,99,25,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,8,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,18,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,327,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,11,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,11,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
3,1,40,6,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,22,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,10,80,25,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,17,1,0,0,0,0,1
3,10,80,18,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,99,24,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
2,5,0,4,1,0,0,0,0,3
2,65,40,158,1,1,0,3,8,37
3,10,99,23,1,0,0,0,0,1
3,10,99,34,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,21,1,0,0,0,0,1
2,65,40,25,1,0,0,1,3,15
3,10,80,18,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,30,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
2,65,40,20,1,0,0,0,3,15
3,10,99,29,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,18,0,0,0,0,1,1
3,10,80,17,1,0,0,0,0,1
3,10,80,18,1,0,0,0,0,1
2,65,40,20,1,0,0,0,3,15
3,6,80,19,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,6,99,29,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,298,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
2,5,0,4,1,0,0,0,0,3
2,65,40,500,1,1,0,3,8,37
3,10,99,23,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,6,80,19,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,16,0,0,0,0,1,1
3,10,80,17,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,65,40,22,1,0,0,1,3,15
3,10,80,14,1,0,0,0,0,1
3,10,80,268,0,0,0,0,1,1
3,10,80,23,1,0,0,0,0,1
3,6,99,31,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,10,99,23,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,65,40,19,1,0,0,0,3,15
3,10,99,22,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,65,40,20,1,0,0,0,3,15
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,5,0,4,1,0,0,0,0,3
2,65,40,145,1,1,0,3,8,37
3,10,99,37,1,0,0,0,0,1
3,10,99,22,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
2,65,40,23,1,0,0,1,3,15
3,10,80,15,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,99,25,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
2,65,40,20,1,0,0,0,3,15
3,10,99,22,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
3,10,80,25,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
2,65,40,20,1,0,0,0,3,15
3,6,80,19,0,0,0,0,1,1
3,6,80,21,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,31,0,0,0,0,1,1
3,6,99,41,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,24,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,24,1,0,0,0,0,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
3,1,40,7,1,0,0,0,0,1
3,1,40,6,1,0,0,0,0,1
3,1,40,8,1,0,0,0,0,1
3,10,99,32,1,0,0,0,0,1
3,10,99,23,1,0,0,0,0,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,16,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,99,266,0,0,0,0,1,1
3,10,99,25,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,13,13,6,1,0,0,0,0,1
2,39,40,117,1,1,0,1,5,11
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,8,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,39,40,115,1,1,0,1,5,11
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,10,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,8,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,13,13,5,1,0,0,0,0,1
2,39,40,136,1,1,0,1,5,11
2,10,40,10,0,0,0,0,1,1
2,10,40,9,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,39,40,111,1,1,0,1,5,11
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,13,13,4,1,0,0,0,0,1
2,39,40,108,1,1,0,1,5,11
2,10,40,9,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,13,13,4,1,0,0,0,0,1
2,39,40,113,1,1,0,1,5,11
2,10,40,8,0,0,0,0,1,1
2,10,40,8,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,13,13,4,1,0,0,0,0,1
2,39,40,128,1,1,0,1,5,11
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,13,13,4,1,0,0,0,0,1
2,39,40,120,1,1,0,1,5,11
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,13,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
2,13,13,4,1,0,0,0,0,1
2,39,40,118,1,1,0,1,5,11
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,39,40,116,1,1,0,1,5,11
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,289,0,0,0,0,1,1
2,10,40,10,0,0,0,0,1,1
2,10,40,9,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,13,13,3,1,0,0,0,0,1
2,39,40,119,1,1,0,1,5,11
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,7,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,10,0,0,0,0,1,1
2,10,40,9,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
2,10,40,6,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,13,2,1,0,0,0,0,1
1,21,39,37,1,0,0,0,3,15
2,1,63,10,0,0,0,0,1,1
1,21,40,11,1,0,0,0,0,5
2,1,63,11,0,0,0,0,1,1
1,21,40,12,1,0,0,0,0,5
3,6,63,13,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,6,63,11,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,10,0,0,0,0,1,1
3,10,63,8,1,0,0,0,0,1
2,1,104,17,0,0,0,0,1,1
1,21,52,10,1,0,0,0,0,5
3,13,104,17,1,0,0,0,0,1
3,13,104,17,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,15,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,5,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,987,1,0,0,0,0,3
2,6,24,7,1,0,0,0,0,1
2,1,24,7,1,0,0,0,0,1
2,6,24,7,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,1,24,658,1,0,0,0,0,1
2,6,24,7,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,1,24,7,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,10,24,9,1,0,0,0,0,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,10,24,8,1,0,0,0,0,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,10,24,8,1,0,0,0,0,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
2,15,24,10,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
2,15,24,9,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
2,15,24,10,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
2,15,24,9,1,0,0,0,1,3
2,15,24,11,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,20,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,1,24,5,1,0,0,0,0,1
3,15,51,22,1,0,0,0,1,3
3,15,48,15,1,0,0,0,1,3
3,6,48,11,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,5,24,8,1,0,0,0,1,3
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,16,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,9,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,5,15,11,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
2,7,24,5,0,0,0,0,1,1
2,7,24,4,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,5,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,5,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,2,0,0,0,0,1,1
1,7,0,2,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,16,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,5,15,12,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,7,24,5,0,0,0,0,1,1
2,7,24,4,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,8,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,5,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
2,1,24,6,1,0,0,0,0,1
3,15,51,21,1,0,0,0,1,3
3,15,48,14,1,0,0,0,1,3
3,6,48,11,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,1,24,6,1,0,0,0,0,1
3,15,51,22,1,0,0,0,1,3
3,15,48,15,1,0,0,0,1,3
3,6,48,11,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,8,0,0,0,0,1,1
2,6,24,6,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,1,24,6,1,0,0,0,0,1
3,15,48,17,1,0,0,0,1,3
3,6,48,12,0,0,0,0,1,1
3,6,48,11,1,0,0,0,0,1
3,15,51,19,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,16,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,5,24,7,1,0,0,0,1,3
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,23,1,0,0,0,2,6
1,1,24,6,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,7,24,4,1,0,0,0,0,1
2,6,24,7,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,9,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,4,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,7,0,1,0,0,0,0,1,1
1,7,0,2,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,3,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,6,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,6,0,0,0,0,1,1
1,5,24,8,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,12,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,7,24,4,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,0,0,0,0,1,1
2,6,24,5,0,0,0,0,1,1
2,6,24,381,0,0,0,0,1,1
1,1,24,8,0,0,0,0,1,1
1,5,24,8,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,5,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,5,0,1,0,0,0,0,1,1
1,5,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
2,1,24,8,1,0,0,0,0,1
3,15,48,23,1,0,0,0,1,3
3,6,48,14,0,0,0,0,1,1
3,6,48,11,1,0,0,0,0,1
3,15,51,18,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,1,24,6,1,0,0,0,0,1
3,15,48,16,1,0,0,0,1,3
3,6,48,13,0,0,0,0,1,1
3,6,48,11,1,0,0,0,0,1
3,15,51,19,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,12,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,29,24,15,1,0,0,0,2,9
1,29,24,12,1,0,0,0,2,9
2,19,15,21,1,0,0,1,4,10
2,29,58,7,1,0,0,0,0,1
2,6,15,9,0,0,0,0,1,2
2,6,15,8,0,0,0,0,1,2
1,29,24,16,1,0,0,0,2,9
1,29,24,12,1,0,0,0,2,9
2,19,15,18,1,0,0,1,4,10
2,29,58,10,1,0,0,0,0,1
2,6,15,9,0,0,0,0,1,2
2,6,15,8,0,0,0,0,1,2
3,6,39,12,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,13,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,404,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,13,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
3,6,39,12,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,567,1,0,0,0,0,2
2,21,24,14,1,0,0,0,1,5
3,6,39,14,0,0,0,0,1,2
3,6,39,12,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,16,1,0,0,0,2,6
3,6,39,12,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,14,0,0,0,0,1,2
3,6,39,13,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,10,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
3,6,39,18,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,10,1,0,0,0,1,5
3,6,39,13,1,0,0,0,0,2
3,6,39,12,1,0,0,0,0,2
2,21,24,8,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,19,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
2,15,15,17,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,11,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,433,1,0,0,0,1,3
2,15,24,11,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,12,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,6,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,6,0,4,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,20,1,0,0,0,0,1
2,15,24,12,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,7,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,8,1,0,0,0,0,1
1,1,24,6,0,0,0,0,1,1
1,5,24,8,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,7,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,10,0,0,0,0,1,1
2,6,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
1,1,24,517,0,0,0,0,1,1
1,5,24,8,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
1,11,15,22,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,10,0,0,0,0,1,5
3,6,27,7,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,20,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,10,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,4,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,16,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,8,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,6,1,0,0,0,0,1
3,4,7,5,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,17,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,4,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,10,0,0,0,0,1,1
3,6,27,7,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,3,6,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,4,7,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,1,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,9,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
3,4,7,3,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,12,1,0,0,0,1,3
3,3,6,4,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,17,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,4,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,18,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,17,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,9,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,16,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
3,4,7,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,27,7,1,0,0,0,1,3
3,15,27,6,1,0,0,0,1,3
2,1,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,17,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,6,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,4,7,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,4,7,2,1,0,0,0,0,1
3,3,6,6,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,9,1,0,0,0,1,3
3,15,27,406,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
3,4,7,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,460,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
1,11,15,23,1,0,0,0,4,10
2,1,27,9,0,0,0,0,1,1
1,11,24,10,0,0,0,0,1,5
3,6,27,5,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,8,0,0,0,0,1,1
3,6,27,6,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,5,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
3,4,7,3,1,0,0,0,0,1
3,3,6,4,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,9,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,9,1,0,0,0,1,3
3,15,27,8,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,18,1,0,0,0,4,10
2,1,27,6,0,0,0,0,1,1
1,11,24,8,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,8,0,0,0,0,1,5
3,6,27,6,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
3,6,27,6,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,4,7,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,4,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,10,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
3,3,6,4,1,0,0,0,0,1
3,15,27,10,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,17,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
3,4,7,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,4,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,7,1,0,0,0,1,3
2,1,3,1,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,8,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,16,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,6,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,8,0,0,0,0,1,1
3,6,27,6,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,19,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,17,1,0,0,0,4,10
2,1,27,5,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,7,1,0,0,0,0,1
2,1,27,7,0,0,0,0,1,1
1,11,24,10,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,369,1,0,0,0,4,10
2,1,27,6,0,0,0,0,1,1
1,11,24,8,0,0,0,0,1,5
3,6,27,7,1,0,0,0,0,1
2,1,27,7,0,0,0,0,1,1
1,11,24,9,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,7,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,17,1,0,0,0,4,10
2,1,27,6,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,1,0,0,0,0,1
2,1,27,7,0,0,0,0,1,1
1,11,24,7,0,0,0,0,1,5
3,6,27,8,0,0,0,0,1,1
3,6,27,7,1,0,0,0,0,1
3,4,7,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
3,3,6,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,8,1,0,0,0,1,3
2,1,3,1,1,0,0,0,0,1
3,3,6,3,1,0,0,0,0,1
3,15,27,8,1,0,0,0,1,3
3,15,27,8,1,0,0,0,1,3
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,11,15,17,1,0,0,0,4,10
2,1,27,4,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,6,1,0,0,0,0,1
2,1,27,5,0,0,0,0,1,1
1,11,24,6,0,0,0,0,1,5
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,3,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,3,3,5,1,0,0,0,0,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
3,6,27,6,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
3,6,27,7,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,4,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
3,6,27,7,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
3,6,27,13,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,6,3,4,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,3,3,1,1,0,0,0,0,1
2,1,3,3,1,0,0,0,0,1
1,5,15,19,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
3,6,27,7,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
3,6,27,8,0,0,0,0,1,1
3,6,27,5,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,1,3,1,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
3,6,27,7,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
3,6,27,7,0,0,0,0,1,1
3,6,27,6,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,6,3,4,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,3,0,0,0,0,1,1
2,6,3,3,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,5,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,6,3,2,0,0,0,0,1,1
2,6,3,1,0,0,0,0,1,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,4,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,1,3,3,1,0,0,0,0,1
2,1,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,346,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,5,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
2,3,3,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,4,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,6,0,4,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,6,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,11,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,13,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,13,13,3,1,0,0,0,0,1
2,39,40,109,1,1,0,1,5,11
3,1,80,18,1,0,0,0,0,1
3,1,80,18,1,0,0,0,0,1
3,1,80,25,1,0,0,0,0,1
3,6,80,21,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,20,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,20,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,6,99,32,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,38,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,10,99,34,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
2,39,40,9,1,0,0,0,2,5
3,1,80,22,1,0,0,0,0,1
3,1,80,18,1,0,0,0,0,1
3,1,80,17,1,0,0,0,0,1
3,6,80,24,0,0,0,0,1,1
3,6,80,21,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,22,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,20,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,12,1,0,0,0,0,1
3,6,99,27,0,0,0,0,1,1
3,6,99,245,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,30,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,10,99,23,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,39,52,9,1,0,0,0,2,5
3,6,99,29,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,10,99,278,1,0,0,0,0,1
3,10,99,26,1,0,0,0,0,1
3,6,99,32,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,31,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,13,13,4,1,0,0,0,0,1
2,39,40,109,1,1,0,1,5,11
3,1,80,17,1,0,0,0,0,1
3,1,80,16,1,0,0,0,0,1
3,1,80,19,1,0,0,0,0,1
3,6,80,20,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,24,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,15,1,0,0,0,0,1
3,6,99,28,0,0,0,0,1,1
3,6,99,35,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,19,1,0,0,0,0,1
2,39,40,8,1,0,0,0,2,5
3,1,80,17,1,0,0,0,0,1
3,1,80,15,1,0,0,0,0,1
3,1,80,17,1,0,0,0,0,1
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,25,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,28,0,0,0,0,1,1
3,10,80,16,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,262,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,10,99,21,0,0,0,0,1,1
3,10,99,18,1,0,0,0,0,1
3,10,99,19,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,39,52,8,1,0,0,0,2,5
3,6,99,31,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,34,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,19,1,0,0,0,0,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,231,0,0,0,0,1,1
3,10,99,24,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,19,0,0,0,0,1,1
3,10,99,18,1,0,0,0,0,1
3,23,129,20,1,0,0,0,0,1
3,18,185,38,1,0,0,0,0,1
3,18,220,33,1,0,0,0,0,1
3,18,144,21,1,0,0,0,0,1
3,15,314,142,1,0,0,0,0,1
3,15,314,122,0,0,0,0,1,1
3,15,314,121,0,0,0,0,1,1
3,15,314,122,0,0,0,0,1,1
3,15,314,118,0,0,0,0,1,1
3,10,314,269,1,0,0,0,0,1
3,15,314,122,0,0,0,0,1,1
3,15,314,121,0,0,0,0,1,1
3,15,314,284,0,0,0,0,1,1
3,15,314,123,0,0,0,0,1,1
3,15,290,60,0,0,0,0,1,1
3,15,290,60,0,0,0,0,1,1
3,23,290,68,1,0,0,0,0,1
3,15,290,62,0,0,0,0,1,1
3,15,290,61,0,0,0,0,1,1
3,15,290,62,0,0,0,0,1,1
3,15,290,60,0,0,0,0,1,1
3,10,290,84,1,0,0,0,0,1
3,15,290,70,0,0,0,0,1,1
3,15,290,61,0,0,0,0,1,1
3,15,290,62,0,0,0,0,1,1
3,15,290,63,0,0,0,0,1,1
3,23,290,84,1,0,0,0,0,1
3,23,290,67,1,0,0,0,0,1
3,15,221,49,0,0,0,0,1,1
3,15,221,46,1,0,0,0,0,1
3,15,221,48,0,0,0,0,1,1
3,15,221,70,0,0,0,0,1,1
3,15,221,45,0,0,0,0,1,1
3,15,221,43,0,0,0,0,1,1
3,10,221,42,1,0,0,0,0,1
3,15,221,44,0,0,0,0,1,1
3,15,221,42,0,0,0,0,1,1
3,15,221,63,0,0,0,0,1,1
3,15,221,46,0,0,0,0,1,1
3,10,354,106,0,0,0,0,1,1
3,15,354,259,0,0,0,0,1,1
3,18,354,95,1,0,0,0,0,1
3,10,354,91,0,0,0,0,1,1
3,10,354,89,0,0,0,0,1,1
3,10,354,119,0,0,0,0,1,1
3,10,354,93,0,0,0,0,1,1
3,10,354,100,0,0,0,0,1,1
3,15,354,92,0,0,0,0,1,1
3,18,354,114,1,0,0,0,0,1
3,10,354,97,0,0,0,0,1,1
3,10,354,95,0,0,0,0,1,1
3,10,354,255,0,0,0,0,1,1
3,10,354,106,0,0,0,0,1,1
3,10,270,62,0,0,0,0,1,1
3,15,270,61,1,0,0,0,0,1
3,10,270,224,0,0,0,0,1,1
3,10,270,66,0,0,0,0,1,1
3,10,270,63,0,0,0,0,1,1
3,10,270,68,0,0,0,0,1,1
3,10,270,63,0,0,0,0,1,1
3,15,270,66,0,0,0,0,1,1
3,18,270,79,1,0,0,0,0,1
3,10,270,62,0,0,0,0,1,1
3,10,270,58,0,0,0,0,1,1
3,10,270,60,0,0,0,0,1,1
3,10,270,58,0,0,0,0,1,1
3,10,364,114,0,0,0,0,1,1
3,15,364,109,1,0,0,0,0,1
3,10,364,126,0,0,0,0,1,1
3,10,364,113,0,0,0,0,1,1
3,10,364,119,0,0,0,0,1,1
3,10,364,120,0,0,0,0,1,1
3,10,364,115,0,0,0,0,1,1
3,15,364,120,1,0,0,0,0,1
3,10,364,135,0,0,0,0,1,1
3,10,364,143,0,0,0,0,1,1
3,10,364,116,0,0,0,0,1,1
3,10,364,124,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,1,24,8,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,11,11,5,1,0,0,0,0,1
1,19,35,31,1,0,0,0,3,15
2,1,56,9,0,0,0,0,1,1
1,19,36,8,1,0,0,0,0,5
3,9,56,21,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,17,1,0,0,0,0,1
3,9,56,9,0,0,0,0,1,1
3,9,56,19,0,0,0,0,1,1
2,1,56,10,0,0,0,0,1,1
1,19,36,10,1,0,0,0,0,5
3,9,56,11,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,18,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,16,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,14,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,9,1,0,0,0,0,1
3,9,56,10,0,0,0,0,1,1
3,9,56,16,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
2,1,88,17,0,0,0,0,1,1
1,19,44,8,1,0,0,0,0,5
3,9,88,16,0,0,0,0,1,1
3,9,88,16,0,0,0,0,1,1
3,9,88,20,0,0,0,0,1,1
3,9,88,22,0,0,0,0,1,1
3,11,88,421,1,0,0,0,0,1
3,9,88,23,0,0,0,0,1,1
3,9,88,21,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,13,13,3,1,0,0,0,0,1
2,39,40,122,1,1,0,1,5,11
3,1,80,17,1,0,0,0,0,1
3,1,80,18,1,0,0,0,0,1
4,15,115,42,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,39,1,0,0,0,1,3
3,1,80,18,1,0,0,0,0,1
4,15,115,45,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,40,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,38,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,38,1,0,0,0,1,3
3,1,80,18,1,0,0,0,0,1
4,15,115,40,1,0,0,0,1,3
4,15,115,37,1,0,0,0,1,3
3,1,80,18,1,0,0,0,0,1
4,15,115,42,1,0,0,0,1,3
3,1,80,18,1,0,0,0,0,1
4,15,115,42,1,0,0,0,1,3
3,1,80,16,1,0,0,0,0,1
4,15,115,38,1,0,0,0,1,3
3,1,80,20,1,0,0,0,0,1
4,15,115,45,1,0,0,0,1,3
3,1,80,19,1,0,0,0,0,1
4,15,115,46,1,0,0,0,1,3
3,1,80,18,1,0,0,0,0,1
4,15,115,42,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,475,1,0,0,0,1,3
3,1,80,19,1,0,0,0,0,1
4,15,115,42,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,49,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,38,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,38,1,0,0,0,1,3
3,1,80,16,1,0,0,0,0,1
4,15,115,59,1,0,0,0,1,3
3,1,80,16,1,0,0,0,0,1
4,15,115,37,1,0,0,0,1,3
4,15,115,36,1,0,0,0,1,3
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,24,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,22,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,21,0,0,0,0,1,1
3,6,80,21,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,25,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,10,80,14,0,0,0,0,1,1
3,10,80,12,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
3,6,99,31,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,33,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,37,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,30,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,35,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,10,99,208,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,6,40,8,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,8,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,19,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,19,0,0,0,0,1,1
3,6,99,19,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,10,99,31,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,22,0,0,0,0,1,1
3,10,99,18,1,0,0,0,0,1
2,39,52,10,1,0,0,0,2,5
3,6,99,27,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,34,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,30,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,564,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,34,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,6,99,40,0,0,0,0,1,1
3,6,99,31,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,251,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,36,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,32,0,0,0,0,1,1
3,6,99,481,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,226,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,23,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,11,11,4,1,0,0,0,0,1
1,19,35,29,1,0,0,0,3,15
2,1,56,9,0,0,0,0,1,1
1,19,36,8,1,0,0,0,0,5
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,12,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,1,0,0,0,0,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,7,1,0,0,0,0,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,6,56,11,0,0,0,0,1,1
3,6,56,9,0,0,0,0,1,1
3,6,56,11,0,0,0,0,1,1
3,6,56,9,0,0,0,0,1,1
3,9,56,12,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,18,0,0,0,0,1,1
3,9,56,12,0,0,0,0,1,1
2,1,56,8,0,0,0,0,1,1
1,19,36,9,1,0,0,0,0,5
3,9,56,8,0,0,0,0,1,1
3,9,56,7,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,8,1,0,0,0,0,1
3,9,56,14,0,0,0,0,1,1
3,9,56,13,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,11,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
3,9,56,10,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,9,0,0,0,0,1,1
3,9,56,8,0,0,0,0,1,1
2,1,88,17,0,0,0,0,1,1
1,19,44,8,1,0,0,0,0,5
3,9,88,30,0,0,0,0,1,1
3,9,88,17,0,0,0,0,1,1
3,9,88,21,0,0,0,0,1,1
3,9,88,19,0,0,0,0,1,1
3,11,88,18,1,0,0,0,0,1
3,9,88,19,0,0,0,0,1,1
3,9,88,19,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,13,13,3,1,0,0,0,0,1
2,39,40,109,1,1,0,1,5,11
3,1,80,16,1,0,0,0,0,1
3,1,80,21,1,0,0,0,0,1
4,15,115,48,1,0,0,0,1,3
3,1,80,18,1,0,0,0,0,1
4,15,115,41,1,0,0,0,1,3
3,1,80,23,1,0,0,0,0,1
4,15,115,42,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,40,1,0,0,0,1,3
3,1,80,620,1,0,0,0,0,1
4,15,115,44,1,0,0,0,1,3
3,1,80,18,1,0,0,0,0,1
4,15,115,41,1,0,0,0,1,3
3,1,80,16,1,0,0,0,0,1
4,15,115,40,1,0,0,0,1,3
4,15,115,39,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,39,1,0,0,0,1,3
4,15,115,38,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,40,1,0,0,0,1,3
4,15,115,38,1,0,0,0,1,3
3,1,80,16,1,0,0,0,0,1
4,15,115,41,1,0,0,0,1,3
4,15,115,38,1,0,0,0,1,3
3,1,80,17,1,0,0,0,0,1
4,15,115,38,1,0,0,0,1,3
3,1,80,20,1,0,0,0,0,1
4,15,115,43,1,0,0,0,1,3
3,1,80,18,1,0,0,0,0,1
4,15,115,42,1,0,0,0,1,3
3,6,80,23,0,0,0,0,1,1
3,6,80,20,0,0,0,0,1,1
3,6,80,356,0,0,0,0,1,1
3,6,80,20,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,24,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,24,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,22,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,309,0,0,0,0,1,1
3,6,80,21,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,22,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,13,1,0,0,0,0,1
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,34,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,35,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,246,0,0,0,0,1,1
3,6,99,30,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,32,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,302,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,33,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,316,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,6,80,21,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,22,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,23,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
3,10,80,15,0,0,0,0,1,1
3,10,80,13,1,0,0,0,0,1
2,6,40,7,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,5,0,0,0,0,1,1
2,6,40,9,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,9,0,0,0,0,1,1
2,6,40,8,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,5,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,5,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,36,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,35,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,33,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,39,52,14,1,0,0,0,2,5
3,6,99,31,0,0,0,0,1,1
3,6,99,41,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,232,0,0,0,0,1,1
3,6,99,32,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,28,0,0,0,0,1,1
3,6,99,37,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,281,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,356,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,199,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,36,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,24,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,39,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,19,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,29,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,22,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,21,0,0,0,0,1,1
3,10,99,24,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,11,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,6,1,0,0,0,0,1
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,5,15,19,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,9,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,11,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,9,1,0,0,0,1,3
2,1,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,217,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,5,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,5,15,16,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,11,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,6,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,4,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,6,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,6,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,9,0,0,0,0,1,1
2,6,24,6,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,12,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,9,0,0,0,0,1,1
1,5,24,8,1,0,0,0,0,3
2,6,24,7,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,6,0,0,0,0,1,1
1,5,24,8,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,376,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,11,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,19,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,5,15,19,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,8,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,11,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,192,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,10,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,8,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,5,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,11,1,0,0,0,1,3
2,1,24,9,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,3,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,6,0,2,0,0,0,0,1,1
1,6,0,1,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,230,1,0,0,0,1,3
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,12,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,343,1,0,0,0,2,6
1,1,24,7,0,0,0,0,1,1
1,5,24,8,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,7,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
2,1,24,8,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,5,15,19,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,10,0,0,0,0,1,1
2,6,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
2,6,24,324,0,0,0,0,1,1
2,6,24,7,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,13,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,6,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
2,1,24,8,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,7,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
2,1,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,1,24,6,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,7,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,4,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,22,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
1,1,24,5,0,0,0,0,1,1
1,5,24,7,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,10,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,29,24,12,1,0,0,0,2,9
1,29,24,9,1,0,0,0,2,9
2,19,15,17,1,0,0,1,4,10
2,29,58,6,1,0,0,0,0,1
2,6,15,8,0,0,0,0,1,2
2,6,15,8,0,0,0,0,1,2
1,29,24,9,1,0,0,0,2,9
1,29,24,9,1,0,0,0,2,9
2,19,15,15,1,0,0,1,4,10
2,29,58,6,1,0,0,0,0,1
2,6,15,9,0,0,0,0,1,2
2,6,15,9,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,18,1,0,0,0,2,6
3,6,39,12,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,21,24,7,1,0,0,0,1,5
3,6,39,16,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,15,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,11,1,0,0,0,1,5
3,6,39,12,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,6,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,8,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,16,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,12,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,9,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,11,0,0,0,0,1,2
3,6,39,10,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,21,24,13,1,0,0,0,1,5
3,6,39,11,1,0,0,0,0,2
3,6,39,10,1,0,0,0,0,2
2,21,24,7,1,0,0,0,1,5
3,6,39,17,0,0,0,0,1,2
3,6,39,12,1,0,0,0,0,2
3,6,39,11,0,0,0,0,1,2
3,6,39,11,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,15,1,0,0,0,2,6
3,6,39,11,1,0,0,0,0,2
3,6,39,11,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,1,1,0,0,0,0,1
2,15,15,14,1,0,0,0,2,6
3,6,39,10,1,0,0,0,0,2
3,6,39,9,1,0,0,0,0,2
3,6,39,10,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
3,6,39,9,0,0,0,0,1,2
3,6,39,9,1,0,0,0,0,2
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,596,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,11,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,5,15,18,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,1,13,3,1,0,0,0,0,1
1,65,40,125,1,1,0,1,6,17
3,1,102,120,1,0,0,0,0,3
1,65,40,16,1,0,0,0,3,11
3,1,102,116,1,0,0,0,0,3
1,65,52,14,1,0,0,0,3,11
3,1,143,184,1,0,0,0,0,3
3,10,159,101,0,0,0,0,2,3
3,10,159,83,1,0,0,0,0,3
3,10,159,78,1,0,0,0,0,3
3,10,237,396,1,0,0,0,0,3
3,10,237,224,1,0,0,0,0,3
3,10,237,312,0,0,0,0,2,3
3,10,237,175,1,0,0,0,0,3
3,10,237,176,0,0,0,0,2,3
3,10,237,290,1,0,0,0,0,3
2,43,52,59,1,0,0,3,9,21
3,65,154,17,1,0,0,0,0,1
2,10,52,46,0,0,0,0,2,3
2,10,52,46,0,0,0,0,2,3
2,13,52,32,0,0,0,0,2,3
1,65,40,111,1,1,0,1,6,17
3,1,102,438,1,0,0,0,0,3
1,65,40,19,1,0,0,0,3,11
3,1,102,129,1,0,0,0,0,3
1,65,52,14,1,0,0,0,3,11
3,1,143,171,1,0,0,0,0,3
3,10,159,90,0,0,0,0,2,3
3,10,159,79,1,0,0,0,0,3
3,10,159,84,1,0,0,0,0,3
3,10,159,118,0,0,0,0,2,3
3,10,159,89,1,0,0,0,0,3
3,10,159,80,1,0,0,0,0,3
3,10,237,174,1,0,0,0,0,3
3,10,237,170,1,0,0,0,0,3
3,10,237,194,1,0,0,0,0,3
3,10,237,173,1,0,0,0,0,3
3,10,237,176,0,0,0,0,2,3
3,10,237,167,1,0,0,0,0,3
3,10,237,298,0,0,0,0,2,3
3,10,237,177,1,0,0,0,0,3
3,10,237,173,0,0,0,0,2,3
3,10,237,179,1,0,0,0,0,3
3,10,237,192,0,0,0,0,2,3
3,10,237,189,1,0,0,0,0,3
2,43,52,166,1,0,0,3,9,21
3,65,154,17,1,0,0,0,0,1
2,10,52,35,0,0,0,0,2,3
2,10,52,34,0,0,0,0,2,3
2,13,52,33,0,0,0,0,2,3
3,10,102,117,1,0,0,0,0,3
3,10,102,120,0,0,0,0,2,3
3,10,102,115,0,0,0,0,2,3
3,10,102,265,1,0,0,0,0,3
3,10,102,112,0,0,0,0,2,3
3,10,102,108,0,0,0,0,2,3
3,10,102,112,0,0,0,0,2,3
3,10,102,108,0,0,0,0,2,3
3,10,102,117,0,0,0,0,2,3
3,10,102,138,0,0,0,0,2,3
3,10,102,111,0,0,0,0,2,3
3,10,102,111,0,0,0,0,2,3
3,10,102,126,0,0,0,0,2,3
3,10,102,160,1,0,0,0,0,3
3,10,102,134,0,0,0,0,2,3
3,10,102,121,0,0,0,0,2,3
3,10,102,110,0,0,0,0,2,3
3,10,102,109,1,0,0,0,0,3
3,10,102,111,0,0,0,0,2,3
3,10,102,301,0,0,0,0,2,3
3,10,102,134,0,0,0,0,2,3
3,10,102,126,0,0,0,0,2,3
3,10,102,113,0,0,0,0,2,3
3,10,102,114,0,0,0,0,2,3
3,10,102,257,0,0,0,0,2,3
3,10,102,121,0,0,0,0,2,3
3,10,143,203,0,0,0,0,2,3
3,10,143,333,0,0,0,0,2,3
3,13,143,193,1,0,0,0,0,3
3,10,143,183,0,0,0,0,2,3
3,10,143,165,0,0,0,0,2,3
3,10,143,195,0,0,0,0,2,3
3,10,143,181,0,0,0,0,2,3
3,13,143,169,1,0,0,0,0,3
3,10,143,165,0,0,0,0,2,3
3,10,143,163,0,0,0,0,2,3
3,10,143,166,0,0,0,0,2,3
3,10,143,166,0,0,0,0,2,3
3,10,143,163,0,0,0,0,2,3
3,10,143,165,0,0,0,0,2,3
3,10,143,192,0,0,0,0,2,3
3,10,143,163,0,0,0,0,2,3
2,11,11,3,1,0,0,0,0,1
2,35,46,60,1,0,0,1,6,15
3,9,91,113,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,389,1,0,0,0,0,3
3,9,91,113,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,106,1,0,0,0,0,3
3,9,91,113,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,296,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,271,0,0,0,0,2,3
3,9,91,111,1,0,0,0,0,3
3,9,91,112,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,105,1,0,0,0,0,3
3,9,91,244,0,0,0,0,2,3
3,9,91,117,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,239,0,0,0,0,2,3
3,9,91,128,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
3,9,91,317,0,0,0,0,2,3
3,9,91,108,1,0,0,0,0,3
3,9,91,111,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,107,1,0,0,0,0,3
3,9,91,295,0,0,0,0,2,3
3,9,91,132,0,0,0,0,2,3
3,9,91,115,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,115,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,113,0,0,0,0,2,3
3,9,91,107,1,0,0,0,0,3
3,9,91,111,0,0,0,0,2,3
3,9,91,273,0,0,0,0,2,3
3,9,91,128,0,0,0,0,2,3
3,9,91,109,1,0,0,0,0,3
3,9,91,111,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,115,0,0,0,0,2,3
3,9,91,174,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
3,9,123,162,0,0,0,0,2,3
3,9,123,164,0,0,0,0,2,3
3,9,123,392,0,0,0,0,2,3
3,11,123,186,1,0,0,0,0,3
3,9,123,169,0,0,0,0,2,3
3,9,123,167,0,0,0,0,2,3
3,9,123,351,0,0,0,0,2,3
3,9,123,195,0,0,0,0,2,3
3,11,123,170,1,0,0,0,0,3
3,9,123,175,0,0,0,0,2,3
3,9,123,291,0,0,0,0,2,3
3,9,123,168,0,0,0,0,2,3
3,9,123,172,0,0,0,0,2,3
3,9,123,167,0,0,0,0,2,3
3,9,123,344,0,0,0,0,2,3
3,9,123,186,0,0,0,0,2,3
3,9,123,168,0,0,0,0,2,3
3,9,123,333,0,0,0,0,2,3
3,9,123,197,0,0,0,0,2,3
3,11,123,177,1,0,0,0,0,3
3,9,123,174,0,0,0,0,2,3
3,9,123,300,0,0,0,0,2,3
3,9,123,168,0,0,0,0,2,3
3,9,123,161,0,0,0,0,2,3
3,11,123,179,1,0,0,0,0,3
3,9,123,244,0,0,0,0,2,3
3,9,123,163,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
3,9,123,299,0,0,0,0,2,3
3,9,123,175,0,0,0,0,2,3
3,9,123,186,0,0,0,0,2,3
3,9,123,178,0,0,0,0,2,3
1,1,0,1,1,0,0,0,0,1
2,11,11,3,1,0,0,0,0,1
2,51,36,111,1,1,0,1,5,13
3,9,91,114,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,115,0,0,0,0,2,3
3,9,91,120,0,0,0,0,2,3
3,9,91,106,1,0,0,0,0,3
3,9,91,109,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
3,9,91,271,1,0,0,0,0,3
3,9,91,140,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
2,51,36,11,1,0,0,0,2,7
3,9,91,305,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,199,1,0,0,0,0,3
3,9,91,149,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,105,1,0,0,0,0,3
3,9,91,109,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
2,51,44,11,1,0,0,0,2,7
3,9,123,175,0,0,0,0,2,3
3,9,123,331,0,0,0,0,2,3
3,9,123,176,0,0,0,0,2,3
3,9,123,190,0,0,0,0,2,3
3,9,123,296,0,0,0,0,2,3
3,9,123,174,0,0,0,0,2,3
3,11,123,164,1,0,0,0,0,3
3,9,123,166,0,0,0,0,2,3
3,9,123,165,0,0,0,0,2,3
3,9,123,192,0,0,0,0,2,3
3,9,123,167,0,0,0,0,2,3
3,11,123,170,1,0,0,0,0,3
3,9,123,166,0,0,0,0,2,3
3,9,123,297,0,0,0,0,2,3
3,9,123,170,0,0,0,0,2,3
3,9,123,162,0,0,0,0,2,3
2,11,11,5,1,0,0,0,0,1
2,51,36,121,1,1,0,1,5,13
3,9,91,115,0,0,0,0,2,3
3,9,91,526,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,115,0,0,0,0,2,3
3,9,91,113,1,0,0,0,0,3
3,9,91,112,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,231,1,0,0,0,0,3
3,9,91,114,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
2,51,36,12,1,0,0,0,2,7
3,9,91,136,0,0,0,0,2,3
3,9,91,126,0,0,0,0,2,3
3,9,91,115,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,138,1,0,0,0,0,3
3,9,91,135,0,0,0,0,2,3
3,9,91,129,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,113,1,0,0,0,0,3
3,9,91,114,0,0,0,0,2,3
3,9,91,290,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
2,51,44,11,1,0,0,0,2,7
3,9,123,416,0,0,0,0,2,3
3,9,123,165,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
3,9,123,162,0,0,0,0,2,3
3,9,123,267,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
3,11,123,161,1,0,0,0,0,3
3,9,123,164,0,0,0,0,2,3
3,9,123,304,0,0,0,0,2,3
3,9,123,164,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
3,11,123,177,1,0,0,0,0,3
3,9,123,333,0,0,0,0,2,3
3,9,123,180,0,0,0,0,2,3
3,9,123,164,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
2,11,11,6,1,0,0,0,0,1
2,51,36,118,1,1,0,1,5,13
3,9,91,117,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,129,0,0,0,0,2,3
3,9,91,126,0,0,0,0,2,3
3,9,91,122,0,0,0,0,2,3
3,9,91,115,0,0,0,0,2,3
3,9,91,370,1,0,0,0,0,3
3,9,91,113,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,105,1,0,0,0,0,3
3,9,91,108,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
3,9,91,243,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,123,0,0,0,0,2,3
3,9,91,105,1,0,0,0,0,3
3,9,91,108,0,0,0,0,2,3
3,9,91,106,0,0,0,0,2,3
3,9,91,104,1,0,0,0,0,3
3,9,91,107,0,0,0,0,2,3
3,9,91,226,0,0,0,0,2,3
3,9,91,132,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
2,51,36,12,1,0,0,0,2,7
3,9,91,111,0,0,0,0,2,3
3,9,91,334,0,0,0,0,2,3
3,9,91,132,0,0,0,0,2,3
3,9,91,122,0,0,0,0,2,3
3,9,91,116,0,0,0,0,2,3
3,9,91,113,0,0,0,0,2,3
3,9,91,302,0,0,0,0,2,3
3,9,91,130,1,0,0,0,0,3
3,9,91,130,0,0,0,0,2,3
3,9,91,120,0,0,0,0,2,3
3,9,91,117,0,0,0,0,2,3
3,9,91,115,1,0,0,0,0,3
3,9,91,309,0,0,0,0,2,3
3,9,91,138,0,0,0,0,2,3
3,9,91,124,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,316,0,0,0,0,2,3
3,9,91,130,0,0,0,0,2,3
3,9,91,126,0,0,0,0,2,3
3,9,91,113,0,0,0,0,2,3
3,9,91,109,1,0,0,0,0,3
3,9,91,112,0,0,0,0,2,3
3,9,91,120,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,106,1,0,0,0,0,3
3,9,91,109,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,247,0,0,0,0,2,3
3,9,91,121,0,0,0,0,2,3
2,51,44,11,1,0,0,0,2,7
3,9,123,166,0,0,0,0,2,3
3,9,123,162,0,0,0,0,2,3
3,9,123,167,0,0,0,0,2,3
3,9,123,165,0,0,0,0,2,3
3,9,123,163,0,0,0,0,2,3
3,9,123,336,0,0,0,0,2,3
3,9,123,164,0,0,0,0,2,3
3,9,123,172,0,0,0,0,2,3
3,11,123,161,1,0,0,0,0,3
3,9,123,392,0,0,0,0,2,3
3,9,123,196,0,0,0,0,2,3
3,9,123,178,0,0,0,0,2,3
3,9,123,170,0,0,0,0,2,3
3,11,123,382,1,0,0,0,0,3
3,9,123,205,0,0,0,0,2,3
3,9,123,191,0,0,0,0,2,3
3,9,123,176,0,0,0,0,2,3
3,9,123,336,0,0,0,0,2,3
3,9,123,202,0,0,0,0,2,3
3,9,123,169,0,0,0,0,2,3
3,9,123,326,0,0,0,0,2,3
3,9,123,169,0,0,0,0,2,3
3,9,123,165,0,0,0,0,2,3
3,9,123,163,0,0,0,0,2,3
3,11,123,287,1,0,0,0,0,3
3,9,123,170,0,0,0,0,2,3
3,9,123,176,0,0,0,0,2,3
3,9,123,165,0,0,0,0,2,3
3,9,123,383,0,0,0,0,2,3
3,11,123,195,1,0,0,0,0,3
3,9,123,185,0,0,0,0,2,3
3,9,123,170,0,0,0,0,2,3
3,9,123,364,0,0,0,0,2,3
3,9,123,188,0,0,0,0,2,3
2,11,11,3,1,0,0,0,0,1
2,35,46,62,1,0,0,1,6,15
3,9,91,122,0,0,0,0,2,3
3,9,91,367,0,0,0,0,2,3
3,9,91,126,1,0,0,0,0,3
3,9,91,119,0,0,0,0,2,3
3,9,91,117,0,0,0,0,2,3
3,9,91,112,1,0,0,0,0,3
3,9,91,320,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,115,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,110,1,0,0,0,0,3
3,9,91,109,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,236,1,0,0,0,0,3
3,9,91,123,0,0,0,0,2,3
3,9,91,113,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,136,0,0,0,0,2,3
3,9,91,121,0,0,0,0,2,3
3,9,91,121,0,0,0,0,2,3
3,9,91,124,0,0,0,0,2,3
3,9,91,127,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,111,1,0,0,0,0,3
3,9,91,111,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,260,1,0,0,0,0,3
3,9,91,111,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,255,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,109,1,0,0,0,0,3
3,9,91,300,0,0,0,0,2,3
3,9,91,130,0,0,0,0,2,3
3,9,91,129,0,0,0,0,2,3
3,9,91,128,1,0,0,0,0,3
3,9,91,113,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,137,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,109,0,0,0,0,2,3
3,9,91,228,0,0,0,0,2,3
3,9,123,164,0,0,0,0,2,3
3,9,123,162,0,0,0,0,2,3
3,9,123,300,0,0,0,0,2,3
3,9,123,180,0,0,0,0,2,3
3,11,123,167,1,0,0,0,0,3
3,9,123,162,0,0,0,0,2,3
3,9,123,312,0,0,0,0,2,3
3,9,123,174,0,0,0,0,2,3
3,9,123,161,0,0,0,0,2,3
3,11,123,161,1,0,0,0,0,3
3,9,123,164,0,0,0,0,2,3
3,9,123,182,0,0,0,0,2,3
3,9,123,168,0,0,0,0,2,3
3,9,123,167,0,0,0,0,2,3
3,9,123,294,0,0,0,0,2,3
3,9,123,179,0,0,0,0,2,3
3,9,123,165,0,0,0,0,2,3
3,9,123,168,0,0,0,0,2,3
3,9,123,284,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
3,11,123,160,1,0,0,0,0,3
3,9,123,164,0,0,0,0,2,3
3,9,123,291,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
3,9,123,161,0,0,0,0,2,3
3,11,123,158,1,0,0,0,0,3
3,9,123,310,0,0,0,0,2,3
3,9,123,161,0,0,0,0,2,3
3,9,123,167,0,0,0,0,2,3
3,9,123,168,0,0,0,0,2,3
3,9,123,319,0,0,0,0,2,3
3,9,123,173,0,0,0,0,2,3
3,9,123,165,0,0,0,0,2,3
3,9,123,174,0,0,0,0,2,3
2,11,11,3,1,0,0,0,0,1
2,51,36,111,1,1,0,1,5,13
3,9,91,122,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,289,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,110,1,0,0,0,0,3
3,9,91,112,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,106,1,0,0,0,0,3
3,9,91,240,0,0,0,0,2,3
3,9,91,121,0,0,0,0,2,3
3,9,91,113,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
2,51,36,12,1,0,0,0,2,7
3,9,91,324,0,0,0,0,2,3
3,9,91,153,0,0,0,0,2,3
3,9,91,117,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,108,1,0,0,0,0,3
3,9,91,244,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,105,1,0,0,0,0,3
3,9,91,109,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,153,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
2,51,44,11,1,0,0,0,2,7
3,9,123,166,0,0,0,0,2,3
3,9,123,310,0,0,0,0,2,3
3,9,123,172,0,0,0,0,2,3
3,9,123,176,0,0,0,0,2,3
3,9,123,184,0,0,0,0,2,3
3,9,123,324,0,0,0,0,2,3
3,11,123,184,1,0,0,0,0,3
3,9,123,173,0,0,0,0,2,3
3,9,123,199,0,0,0,0,2,3
3,9,123,292,0,0,0,0,2,3
3,9,123,175,0,0,0,0,2,3
3,11,123,163,1,0,0,0,0,3
3,9,123,169,0,0,0,0,2,3
3,9,123,290,0,0,0,0,2,3
3,9,123,166,0,0,0,0,2,3
3,9,123,163,0,0,0,0,2,3
2,11,11,3,1,0,0,0,0,1
2,51,36,110,1,1,0,1,5,13
3,9,91,115,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,130,0,0,0,0,2,3
3,9,91,109,1,0,0,0,0,3
3,9,91,109,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,106,1,0,0,0,0,3
3,9,91,113,0,0,0,0,2,3
3,9,91,243,0,0,0,0,2,3
3,9,91,117,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
2,51,36,12,1,0,0,0,2,7
3,9,91,124,0,0,0,0,2,3
3,9,91,338,0,0,0,0,2,3
3,9,91,129,0,0,0,0,2,3
3,9,91,120,0,0,0,0,2,3
3,9,91,129,0,0,0,0,2,3
3,9,91,115,1,0,0,0,0,3
3,9,91,114,0,0,0,0,2,3
3,9,91,245,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,111,1,0,0,0,0,3
3,9,91,129,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,91,241,0,0,0,0,2,3
3,9,91,159,0,0,0,0,2,3
2,51,44,12,1,0,0,0,2,7
3,9,123,180,0,0,0,0,2,3
3,9,123,220,0,0,0,0,2,3
3,9,123,446,0,0,0,0,2,3
3,9,123,234,0,0,0,0,2,3
3,9,123,1683,0,0,0,0,2,3
3,9,123,1557,0,0,0,0,2,3
3,11,123,478,1,0,0,0,0,3
3,9,123,455,0,0,0,0,2,3
3,9,123,501,0,0,0,0,2,3
3,9,123,886,0,0,0,0,2,3
3,9,123,545,0,0,0,0,2,3
3,11,123,490,1,0,0,0,0,3
3,9,123,447,0,0,0,0,2,3
3,9,123,524,0,0,0,0,2,3
3,9,123,451,0,0,0,0,2,3
3,9,123,527,0,0,0,0,2,3
2,11,11,5,1,0,0,0,0,1
2,35,46,155,1,0,0,1,6,15
3,9,91,138,1,0,0,0,0,3
3,9,91,134,0,0,0,0,2,3
3,9,91,123,0,0,0,0,2,3
3,9,91,119,1,0,0,0,0,3
3,9,91,130,0,0,0,0,2,3
3,9,91,320,0,0,0,0,2,3
3,9,91,124,0,0,0,0,2,3
3,9,91,116,0,0,0,0,2,3
3,9,91,114,0,0,0,0,2,3
3,9,91,135,0,0,0,0,2,3
3,9,91,117,0,0,0,0,2,3
3,9,91,136,0,0,0,0,2,3
3,9,91,150,0,0,0,0,2,3
3,9,91,126,1,0,0,0,0,3
3,9,91,132,0,0,0,0,2,3
3,9,91,128,0,0,0,0,2,3
3,9,91,158,0,0,0,0,2,3
3,9,91,148,1,0,0,0,0,3
3,9,91,138,0,0,0,0,2,3
3,9,91,125,0,0,0,0,2,3
3,9,91,123,0,0,0,0,2,3
3,9,91,293,0,0,0,0,2,3
3,9,91,137,0,0,0,0,2,3
3,9,91,133,0,0,0,0,2,3
3,9,91,125,0,0,0,0,2,3
3,9,91,122,0,0,0,0,2,3
3,9,123,204,0,0,0,0,2,3
3,9,123,177,0,0,0,0,2,3
3,11,123,166,1,0,0,0,0,3
3,9,123,165,0,0,0,0,2,3
3,9,123,343,0,0,0,0,2,3
3,9,123,189,0,0,0,0,2,3
3,9,123,167,0,0,0,0,2,3
3,11,123,163,1,0,0,0,0,3
3,9,123,347,0,0,0,0,2,3
3,9,123,196,0,0,0,0,2,3
3,9,123,169,0,0,0,0,2,3
3,9,123,165,0,0,0,0,2,3
3,9,123,210,0,0,0,0,2,3
3,9,123,188,0,0,0,0,2,3
3,9,123,174,0,0,0,0,2,3
3,9,123,345,0,0,0,0,2,3
2,11,11,3,1,0,0,0,0,1
2,35,46,63,1,0,0,1,6,15
3,9,91,127,1,0,0,0,0,3
3,9,91,116,0,0,0,0,2,3
3,9,91,146,0,0,0,0,2,3
3,9,91,125,1,0,0,0,0,3
3,9,91,124,0,0,0,0,2,3
3,9,91,113,0,0,0,0,2,3
3,9,91,120,0,0,0,0,2,3
3,9,91,343,0,0,0,0,2,3
3,9,91,132,0,0,0,0,2,3
3,9,91,123,0,0,0,0,2,3
3,9,91,118,0,0,0,0,2,3
3,9,91,116,0,0,0,0,2,3
3,9,91,311,0,0,0,0,2,3
3,9,91,112,1,0,0,0,0,3
3,9,91,110,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,109,1,0,0,0,0,3
3,9,91,257,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,112,0,0,0,0,2,3
3,9,91,108,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,107,0,0,0,0,2,3
3,9,91,111,0,0,0,0,2,3
3,9,91,110,0,0,0,0,2,3
3,9,123,183,0,0,0,0,2,3
3,9,123,318,0,0,0,0,2,3
3,11,123,159,1,0,0,0,0,3
3,9,123,163,0,0,0,0,2,3
3,9,123,180,0,0,0,0,2,3
3,9,123,312,0,0,0,0,2,3
3,9,123,178,0,0,0,0,2,3
3,11,123,163,1,0,0,0,0,3
3,9,123,168,0,0,0,0,2,3
3,9,123,322,0,0,0,0,2,3
3,9,123,162,0,0,0,0,2,3
3,9,123,163,0,0,0,0,2,3
3,9,123,160,0,0,0,0,2,3
3,9,123,363,0,0,0,0,2,3
3,9,123,169,0,0,0,0,2,3
3,9,123,163,0,0,0,0,2,3
1,1,0,2,1,0,0,0,0,1
1,5,15,16,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,3,1,0,0,0,0,1
1,5,15,16,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,6,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,17,0,0,0,0,1,1
1,5,24,9,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,3,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,13,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,7,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,3,1,0,0,0,0,1
2,13,13,3,1,0,0,0,0,1
2,39,40,115,1,1,0,1,5,11
3,1,80,20,1,0,0,0,0,1
4,21,95,91,1,0,0,0,2,10
5,6,110,290,0,0,0,0,2,4
5,6,110,282,0,0,0,0,2,4
5,6,110,520,0,0,0,0,2,4
5,6,110,253,0,0,0,0,2,4
5,6,110,251,0,0,0,0,2,4
5,6,110,431,0,0,0,0,2,4
5,6,110,264,0,0,0,0,2,4
5,6,110,252,0,0,0,0,2,4
5,6,160,87,1,0,0,0,0,1
5,6,160,81,1,0,0,0,0,1
5,6,160,76,1,0,0,0,0,1
5,6,160,72,1,0,0,0,0,1
5,6,130,151,0,0,0,0,1,2
5,6,130,153,0,0,0,0,1,2
5,6,130,139,0,0,0,0,1,2
5,6,130,126,0,0,0,0,1,2
5,6,130,130,0,0,0,0,1,2
5,6,130,132,0,0,0,0,1,2
5,6,130,340,0,0,0,0,1,2
5,6,130,146,0,0,0,0,1,2
5,6,160,81,1,0,0,0,0,1
5,6,160,82,1,0,0,0,0,1
5,6,160,83,1,0,0,0,0,1
5,6,160,248,1,0,0,0,0,1
4,6,95,79,0,0,0,0,1,2
4,6,95,74,0,0,0,0,1,2
4,6,95,71,0,0,0,0,1,2
4,6,95,68,0,0,0,0,1,2
4,6,95,62,0,0,0,0,1,2
4,6,95,64,0,0,0,0,1,2
4,6,95,63,0,0,0,0,1,2
4,6,95,66,0,0,0,0,1,2
5,6,130,180,0,0,0,0,1,2
5,6,130,154,0,0,0,0,1,2
5,6,130,152,0,0,0,0,1,2
5,6,130,152,0,0,0,0,1,2
5,6,130,304,0,0,0,0,1,2
5,6,130,126,0,0,0,0,1,2
5,6,130,122,0,0,0,0,1,2
5,6,130,124,0,0,0,0,1,2
5,6,160,79,1,0,0,0,0,1
5,6,160,88,1,0,0,0,0,1
5,6,160,70,1,0,0,0,0,1
5,6,160,66,1,0,0,0,0,1
4,6,115,38,1,0,0,0,0,1
4,6,115,29,1,0,0,0,0,1
4,6,115,29,1,0,0,0,0,1
4,6,115,29,1,0,0,0,0,1
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,21,80,25,0,0,0,1,2,5
3,6,80,15,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,21,80,19,0,0,0,1,2,5
3,6,80,14,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,10,80,15,0,0,0,0,1,1
3,10,80,340,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,6,99,26,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,21,99,31,0,0,0,1,2,5
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,434,0,0,0,0,1,1
3,10,99,23,1,0,0,0,0,1
3,10,99,24,1,0,0,0,0,1
2,39,40,11,1,0,0,0,2,5
3,1,80,17,1,0,0,0,0,1
4,21,95,83,1,0,0,0,2,10
5,6,110,316,0,0,0,0,2,4
5,6,110,303,0,0,0,0,2,4
5,6,110,311,0,0,0,0,2,4
5,6,110,270,0,0,0,0,2,4
5,6,110,443,0,0,0,0,2,4
5,6,110,305,0,0,0,0,2,4
5,6,110,276,0,0,0,0,2,4
5,6,110,408,0,0,0,0,2,4
5,6,160,76,1,0,0,0,0,1
5,6,160,74,1,0,0,0,0,1
5,6,160,72,1,0,0,0,0,1
5,6,160,73,1,0,0,0,0,1
5,6,130,308,0,0,0,0,1,2
5,6,130,123,0,0,0,0,1,2
5,6,130,122,0,0,0,0,1,2
5,6,130,121,0,0,0,0,1,2
5,6,130,122,0,0,0,0,1,2
5,6,130,331,0,0,0,0,1,2
5,6,130,137,0,0,0,0,1,2
5,6,130,146,0,0,0,0,1,2
5,6,160,81,1,0,0,0,0,1
5,6,160,83,1,0,0,0,0,1
5,6,160,214,1,0,0,0,0,1
5,6,160,68,1,0,0,0,0,1
4,6,95,64,0,0,0,0,1,2
4,6,95,65,0,0,0,0,1,2
4,6,95,62,0,0,0,0,1,2
4,6,95,61,0,0,0,0,1,2
4,6,95,63,0,0,0,0,1,2
4,6,95,60,0,0,0,0,1,2
4,6,95,60,0,0,0,0,1,2
4,6,95,254,0,0,0,0,1,2
5,6,130,141,0,0,0,0,1,2
5,6,130,139,0,0,0,0,1,2
5,6,130,142,0,0,0,0,1,2
5,6,130,344,0,0,0,0,1,2
5,6,130,135,0,0,0,0,1,2
5,6,130,132,0,0,0,0,1,2
5,6,130,128,0,0,0,0,1,2
5,6,130,130,0,0,0,0,1,2
5,6,160,95,1,0,0,0,0,1
5,6,160,66,1,0,0,0,0,1
5,6,160,67,1,0,0,0,0,1
5,6,160,66,1,0,0,0,0,1
4,6,115,31,1,0,0,0,0,1
4,6,115,30,1,0,0,0,0,1
4,6,115,29,1,0,0,0,0,1
4,6,115,29,1,0,0,0,0,1
3,6,80,19,0,0,0,0,1,1
3,6,80,19,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,21,80,22,0,0,0,1,2,5
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,14,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,21,80,20,0,0,0,1,2,5
3,6,80,13,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,6,80,13,0,0,0,0,1,1
3,10,80,24,1,0,0,0,0,1
3,10,80,16,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,6,99,30,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,27,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,21,99,33,0,0,0,1,2,5
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,10,99,20,0,0,0,0,1,1
3,10,99,28,1,0,0,0,0,1
3,10,99,26,0,0,0,0,1,1
3,10,99,22,1,0,0,0,0,1
2,39,52,10,1,0,0,0,2,5
3,21,99,33,0,0,0,1,2,5
3,6,99,24,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,21,99,27,0,0,0,1,2,5
3,21,99,35,0,0,0,1,2,5
3,6,99,25,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,21,99,27,0,0,0,1,2,5
3,6,99,204,0,0,0,0,1,1
3,6,99,31,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,21,1,0,0,0,0,1
3,21,99,34,0,0,0,1,2,5
3,6,99,24,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,21,99,28,0,0,0,1,2,5
3,21,99,30,0,0,0,1,2,5
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,21,99,26,0,0,0,1,2,5
3,6,99,20,0,0,0,0,1,1
3,6,99,37,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,10,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,20,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,1,52,8,1,0,0,0,0,1
2,1,52,7,1,0,0,0,0,1
2,6,52,9,0,0,0,0,1,1
2,6,52,7,0,0,0,0,1,1
2,6,52,7,0,0,0,0,1,1
2,6,52,7,0,0,0,0,1,1
2,21,52,18,0,0,0,1,2,5
2,21,52,12,0,0,0,1,2,5
2,6,52,7,0,0,0,0,1,1
2,6,52,282,0,0,0,0,1,1
2,21,52,11,0,0,0,1,2,5
2,21,52,12,0,0,0,1,2,5
2,6,52,7,0,0,0,0,1,1
2,6,52,7,0,0,0,0,1,1
1,1,0,2,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,4,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,14,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,5,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,5,15,15,1,0,0,0,2,6
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,4,0,0,0,0,1,1
2,6,24,4,1,0,0,0,0,1
2,13,13,4,1,0,0,0,0,1
2,39,40,110,1,1,0,1,5,11
2,6,40,8,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,21,40,13,0,0,0,1,2,5
2,6,40,6,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,5,0,0,0,0,1,1
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,21,80,23,0,0,0,1,2,5
3,6,80,16,0,0,0,0,1,1
3,6,80,27,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,10,80,17,0,0,0,0,1,1
3,10,80,15,1,0,0,0,0,1
3,10,80,14,1,0,0,0,0,1
3,6,99,25,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,24,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,21,99,30,0,0,0,1,2,5
3,21,99,40,0,0,0,1,2,5
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,21,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
2,39,40,10,1,0,0,0,2,5
3,6,80,18,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,16,0,0,0,0,1,1
3,6,80,327,0,0,0,0,1,1
3,6,80,23,0,0,0,0,1,1
3,21,80,24,0,0,0,1,2,5
3,6,80,18,0,0,0,0,1,1
3,6,80,17,0,0,0,0,1,1
3,6,80,15,0,0,0,0,1,1
3,6,80,20,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
3,10,80,14,0,0,0,0,1,1
3,10,80,14,1,0,0,0,0,1
2,6,40,11,0,0,0,0,1,1
2,6,40,9,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,6,40,7,0,0,0,0,1,1
2,21,40,14,0,0,0,1,2,5
2,6,40,6,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
2,6,40,6,0,0,0,0,1,1
3,6,99,25,0,0,0,0,1,1
3,6,99,23,0,0,0,0,1,1
3,6,99,26,0,0,0,0,1,1
3,6,99,222,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,21,99,30,0,0,0,1,2,5
3,21,99,27,0,0,0,1,2,5
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,29,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
2,39,52,10,1,0,0,0,2,5
3,21,99,33,0,0,0,1,2,5
3,21,99,28,0,0,0,1,2,5
3,21,99,27,0,0,0,1,2,5
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,21,99,28,0,0,0,1,2,5
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,20,1,0,0,0,0,1
3,10,99,20,1,0,0,0,0,1
3,21,99,37,0,0,0,1,2,5
3,21,99,31,0,0,0,1,2,5
3,21,99,27,0,0,0,1,2,5
3,6,99,24,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,22,0,0,0,0,1,1
3,6,99,20,0,0,0,0,1,1
3,21,99,34,0,0,0,1,2,5
3,6,99,23,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,6,99,21,0,0,0,0,1,1
3,10,99,21,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
3,10,99,20,0,0,0,0,1,1
3,10,99,19,1,0,0,0,0,1
2,21,52,12,0,0,0,1,2,5
2,21,52,16,0,0,0,1,2,5
2,21,52,11,0,0,0,1,2,5
2,6,52,304,0,0,0,0,1,1
2,6,52,9,0,0,0,0,1,1
2,6,52,6,0,0,0,0,1,1
2,6,52,6,0,0,0,0,1,1
2,21,52,12,0,0,0,1,2,5
2,21,52,17,0,0,0,1,2,5
2,6,52,7,0,0,0,0,1,1
2,6,52,6,0,0,0,0,1,1
1,1,0,3,1,0,0,0,0,1
1,5,15,17,1,0,0,0,2,6
1,1,24,5,0,0,0,0,1,1
1,5,24,6,1,0,0,0,0,3
2,6,24,6,1,0,0,0,0,1
1,1,24,4,0,0,0,0,1,1
1,5,24,5,1,0,0,0,0,3
2,6,24,6,0,0,0,0,1,1
2,6,24,5,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,7,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,7,1,0,0,0,1,3
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,6,1,0,0,0,1,3
2,15,24,9,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,0,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,11,1,0,0,0,1,3
2,15,24,8,1,0,0,0,1,3
1,1,0,3,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
2,15,24,8,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
2,15,24,9,1,0,0,0,1,3
2,15,24,6,1,0,0,0,1,3
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,2,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1
1,1,0,1,1,0,0,0,0,1


==> anc/evaluation/solver-share.py <==
#!/usr/bin/env python3
"""Compute the tope solver's share of a typecheck from a GHC .prof file.

Usage: solver-share.py rzk.prof

Sums the INHERITED %time over the outermost solver rows of the cost-centre
tree (entry points: entailM, entail, solveRHS*, saturateTopes, generateTopes*,
allTopePoints), i.e. the solver and everything it calls, without double
counting nested solver rows. Summing the flat per-function (individual) %time
instead grossly under-counts: most of the solver's work is attributed to
generic helpers (term equality, substitution) called from inside the solver.

Produce the input with a profiling build of rzk (see the README):
    stack build --profile --ghc-options=-fprof-auto
    rzk typecheck +RTS -p -RTS        # writes rzk.prof
"""
import re
import sys

path = sys.argv[1] if len(sys.argv) > 1 else "rzk.prof"
lines = open(path, errors="replace").read().splitlines()
start = None
for i, l in enumerate(lines):
    if l.startswith("COST CENTRE") and "no." in l:
        start = i + 1
        break
if start is None:
    sys.exit("no cost-centre tree found in " + path)

row = re.compile(
    r"(\s*)(\S+)\s+(\S+)\s+(\S+)\s+(\d+)\s+(\d+)\s+"
    r"([\d.]+)\s+([\d.]+)\s+([\d.]+)\s+([\d.]+)\s*$")
entry = re.compile(
    r"^(entailM|entail|solveRHS\w*|saturateTopes|generateTopes\w*|allTopePoints)(\.|$)")

total, count, inside_depth = 0.0, 0, None
for l in lines[start:]:
    m = row.match(l)
    if not m:
        continue
    depth, cc, inherited = len(m.group(1)), m.group(2), float(m.group(9))
    if inside_depth is not None and depth > inside_depth:
        continue  # descendant of a solver row already counted
    inside_depth = None
    if entry.match(cc):
        total += inherited
        count += 1
        inside_depth = depth
print(f"outermost solver rows: {count}")
print(f"solver share of typecheck (inherited %time): {total:.1f}%")


==> anc/paper-snippets/README.md <==
# Paper snippets

Every Rzk code listing shown in the paper, as one Rzk project
(`rzk.yaml` lists the files in dependency order). To check:

    rzk typecheck

with rzk v0.7.8. Expected output: "Everything is ok!". At the time of
writing, v0.7.8 is not yet released; build it from https://github.com/rzk-lang/rzk at commit
`3b48d753958d63f25aa35f6207a876cdc53f0255`, which is the version this paper reports.


==> anc/paper-snippets/rzk.yaml <==
# Rzk project with the code snippets shown in the paper; all code
# displayed in the paper typechecks with rzk v0.7.8. The context-*.rzk
# files provide non-displayed definitions (mirroring the sHoTT library)
# that the snippets depend on. Order matters: definitions are in scope
# for later files only.
include:
  - src/context-hott.rzk
  - src/flip-ext-fun.rzk
  - src/identity-1.rzk
  - src/identity-2.rzk
  - src/identity-3.rzk
  - src/swap.rzk
  - src/swap-dep.rzk
  - src/total-type.rzk
  - src/projection-total-type.rzk
  - src/second-projection-total-type.rzk
  - src/swap-swap.rzk
  - src/shape-d1.rzk
  - src/shape-d2.rzk
  - src/shape-l21.rzk
  - src/shape-d3.rzk
  - src/hom.rzk
  - src/hom2.rzk
  - src/cofibration-composition.rzk
  - src/section-over-subshape.rzk
  - src/context-segal.rzk
  - src/is-rezk.rzk
  - src/nested-restriction.rzk


==> anc/paper-snippets/src/cofibration-composition.rzk <==
#lang rzk-1

#def cofibration-composition (I : CUBE)
  ( χ : I → TOPE)         -- Tope in cube I.
  ( ψ : χ → TOPE)         -- Subtope of χ.
  ( ϕ : ψ → TOPE)         -- Subtope of ψ.
  ( X : χ → U)            -- A type indexed in χ.
  ( a : (t : ϕ) → X t)    -- A term in type family X specified on the subshape ϕ.
  : Equiv                                    -- equivalence of
    ( ( t : χ) → X t [ϕ t ↦ a t])         -- extensions from ϕ to χ and
    ( Σ ( f : (t : ψ) → X t [ϕ t ↦ a t])  -- extensions from ϕ to ψ paired with
      , ( ( t : χ) → X t [ψ t ↦ f t]))    -- further extensions from ψ to χ
  :=
    ( ( \ h → (\ t → h t , \ t → h t))
    , ( ( \ (_ , g) → g , \ _ → refl)
      , ( \ (_ , g) → g , \ _ → refl)))


==> anc/paper-snippets/src/context-hott.rzk <==
#lang rzk-1

-- Non-displayed context for the code snippets included in the paper.
-- These definitions mirror the sHoTT library (hott/* modules).

#define product
  ( A B : U)
  : U
  := Σ (a : A) , B

#define has-section
  ( A B : U)
  ( f : A → B)
  : U
  := Σ (s : B → A) , ((b : B) → f (s b) = b)

#define has-retraction
  ( A B : U)
  ( f : A → B)
  : U
  := Σ (r : B → A) , ((a : A) → r (f a) = a)

#define is-equiv
  ( A B : U)
  ( f : A → B)
  : U
  := product (has-retraction A B f) (has-section A B f)

#define Equiv
  ( A B : U)
  : U
  := Σ (f : A → B) , is-equiv A B f


==> anc/paper-snippets/src/context-segal.rzk <==
#lang rzk-1

-- Non-displayed context for the is-rezk snippet, mirroring the sHoTT library.
-- is-contr and is-segal are defined as in sHoTT; Iso and iso-eq require the
-- Segal composition infrastructure (simplicial-hott/10-rezk-types) and are
-- postulated here with their sHoTT signatures.

#define is-contr
  ( A : U)
  : U
  := Σ (x : A) , ((y : A) → x = y)

#define is-segal
  ( A : U)
  : U
  :=
    ( x : A) → (y : A) → (z : A)
  → ( f : hom A x y) → (g : hom A y z)
  → is-contr (Σ (h : hom A x z) , hom2 A x y z f g h)

#postulate Iso
  ( A : U)
  ( is-segal-A : is-segal A)
  ( x y : A)
  : U

#postulate iso-eq
  ( A : U)
  ( is-segal-A : is-segal A)
  ( x y : A)
  : ( x = y) → Iso A is-segal-A x y


==> anc/paper-snippets/src/flip-ext-fun.rzk <==
#lang rzk-1

#define flip-ext-fun
  ( I : CUBE)
  ( ψ : I → TOPE)
  ( φ : ψ → TOPE)
  ( X : U)
  ( Y : ψ → X → U)
  ( f : (t : φ) → (x : X) → Y t x)
  : Equiv
      ( (t : ψ) → ((x : X) → Y t x) [φ t ↦ f t])
      ( (x : X) → (t : ψ) → Y t x [φ t ↦ f t x])
  :=
    ( \ g x t → g t x ,
      ( ( \ h t x → (h x) t ,
          \ g → refl) ,
        ( \ h t x → (h x) t ,
          \ h → refl)))


==> anc/paper-snippets/src/hom.rzk <==
#lang rzk-1

#def hom
  (A : U)
  (x y : A)
  : U
  := (t : Δ¹) →
     A [ t ≡ 0₂ ↦ x,
         t ≡ 1₂ ↦ y ]


==> anc/paper-snippets/src/hom2.rzk <==
#lang rzk-1

#def hom2
  ( A : U) (x y z : A)
  ( f : hom A x y)
  ( g : hom A y z)
  ( h : hom A x z)
  : U
  := ( ( t , s) : Δ²) →
     A [ s ≡ 0₂ ↦ f t ,
         t ≡ 1₂ ↦ g s ,
         s ≡ t  ↦ h t ]


==> anc/paper-snippets/src/identity-1.rzk <==
#lang rzk-1

#define identity₁
  : ( A : U) → (x : A) → A
  := \ A x → x


==> anc/paper-snippets/src/identity-2.rzk <==
#lang rzk-1

#define identity₂
  ( A : U)
  : A → A
  := \ x → x


==> anc/paper-snippets/src/identity-3.rzk <==
#lang rzk-1

#define identity₃
  ( A : U)
  ( x : A)
  : A
  := x


==> anc/paper-snippets/src/is-rezk.rzk <==
#lang rzk-1

#def is-rezk (A : U) : U
  := Σ ( is-segal-A : is-segal A)
     , ( x : A) → (y : A)
     → is-equiv (x = y) (Iso A is-segal-A x y) (iso-eq A is-segal-A x y)


==> anc/paper-snippets/src/nested-restriction.rzk <==
#lang rzk-1

#def nested-lemma
  ( I : CUBE)
  ( ψ : I → TOPE)
  ( ϕ : ψ → TOPE)
  ( X : U)
  ( Y : ψ → X → U)
  ( f : (t : ϕ) → (x : X) → Y t x)
  ( g : (x : X) → (t : ψ) → (Y t x) [ϕ t ↦ f t x])
  : (t : ψ) → (x : X) → (Y t x) [ϕ t ↦ f t x]
  := \ t x → g x t

#def flip-via-nested
  ( I : CUBE)
  ( ψ : I → TOPE)
  ( ϕ : ψ → TOPE)
  ( X : U)
  ( Y : ψ → X → U)
  ( f : (t : ϕ) → (x : X) → Y t x)
  ( g : (x : X) → (t : ψ) → (Y t x) [ϕ t ↦ f t x])
  : (t : ψ) → ((x : X) → Y t x) [ϕ t ↦ f t]
  := \ t x → nested-lemma I ψ ϕ X Y f g t x


==> anc/paper-snippets/src/projection-total-type.rzk <==
#lang rzk-1

#def projection-total-type
  ( A : U)
  ( B : A → U)
  : ( total-type A B) → A
  := \ z → first z


==> anc/paper-snippets/src/second-projection-total-type.rzk <==
#lang rzk-1

#def second-projection-total-type
  ( A : U)
  ( B : A → U)
  ( z : total-type A B)
  : B (first z)
  := second z


==> anc/paper-snippets/src/section-over-subshape.rzk <==
#lang rzk-1

#def section-over-subshape
  ( I : CUBE)
  ( ψ : I → TOPE)
  ( φ : ψ → TOPE)
  ( A : ψ → U)
  : U
  := (t : φ) → A t


==> anc/paper-snippets/src/shape-d1.rzk <==
#lang rzk-1

#def Δ¹
  : 2 → TOPE
  := \ t →
       TOP


==> anc/paper-snippets/src/shape-d2.rzk <==
#lang rzk-1

#def Δ²
  : (2 × 2) → TOPE
  := \ (t , s) →
       s ≤ t


==> anc/paper-snippets/src/shape-d3.rzk <==
#lang rzk-1

#def Δ³
  : (2 × 2 × 2) → TOPE
  := \ ((t , s) , r) →
       (r ≤ s) ∧ (s ≤ t)


==> anc/paper-snippets/src/shape-l21.rzk <==
#lang rzk-1

#def Λ²₁
  : (2 × 2) → TOPE
  := \ (t , s) →
       (s ≡ 0₂) ∨ (t ≡ 1₂)


==> anc/paper-snippets/src/swap-dep.rzk <==
#lang rzk-1

#define swap-dep
  ( A B : U)
  ( C : A → B → U)
  : ( ( a : A) → (b : B) → C a b)
  → ( ( b : B) → (a : A) → C a b)
  := \ f → \ b a → f a b


==> anc/paper-snippets/src/swap-swap.rzk <==
#lang rzk-1

#define swap-swap
  ( A B C : U)
  ( f : A → B → C)
  : swap B A C (swap A B C f) = f
  := refl


==> anc/paper-snippets/src/swap.rzk <==
#lang rzk-1

#define swap
  ( A B C : U)
  : ( A → B → C) → (B → A → C)
  := \ f → \ b a → f a b


==> anc/paper-snippets/src/total-type.rzk <==
#lang rzk-1

#def total-type
  ( A : U)
  ( B : A → U)
  : U
  := Σ (x : A) , B x

